Search for the lepton-flavor violating decay $B^0_s\to\phi\mu^\pm\tau^\mp$

A search for the lepton-flavor violating decays $B^0_s\to\phi\mu^\pm\tau^\mp$ is presented, using a sample of proton-proton collisions at center-of-mass energies of 7, 8, and 13 TeV, collected with the LHCb detector and corresponding to a total integrated luminosity of $9\,\text{fb}^{-1}$. The $\tau$ leptons are selected using decays with three charged pions. No significant excess is observed, and an upper limit on the branching fraction is determined to be ${\cal B}( B^0_s\to\phi\mu^\pm\tau^\mp) < 1.0\times 10^{-5}$ at 90% confidence level.

==> figs/Fig1.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void mc_shapes()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Jan  9 13:36:00 2024) by ROOT version 6.28/00
   TCanvas *c1 = new TCanvas("c1", "c1",72,64,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(4592.593,-0.03068787,6074.074,0.1611113);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_55d8b8b02d40__1 = new TH1D("frame_55d8b8b02d40__1","A RooPlot of \"#it{m}_{fit} [Me#kern[-0.14]{V}]\"",40,4800,6000);
   frame_55d8b8b02d40__1->SetBinContent(1,0.1515214);
   frame_55d8b8b02d40__1->SetMaximum(0.1515214);
   frame_55d8b8b02d40__1->SetEntries(2);
   frame_55d8b8b02d40__1->SetDirectory(nullptr);
   frame_55d8b8b02d40__1->SetStats(0);
   frame_55d8b8b02d40__1->SetLineWidth(2);
   frame_55d8b8b02d40__1->SetMarkerStyle(20);
   frame_55d8b8b02d40__1->GetXaxis()->SetTitle("#it{m}_{fit} [Me#kern[-0.14]{V}]");
   frame_55d8b8b02d40__1->GetXaxis()->SetNdivisions(505);
   frame_55d8b8b02d40__1->GetXaxis()->SetLabelFont(132);
   frame_55d8b8b02d40__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55d8b8b02d40__1->GetXaxis()->SetLabelSize(0.06);
   frame_55d8b8b02d40__1->GetXaxis()->SetTitleSize(0.072);
   frame_55d8b8b02d40__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55d8b8b02d40__1->GetXaxis()->SetTitleFont(132);
   frame_55d8b8b02d40__1->GetYaxis()->SetTitle("Arbitrary units");
   frame_55d8b8b02d40__1->GetYaxis()->SetLabelFont(132);
   frame_55d8b8b02d40__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55d8b8b02d40__1->GetYaxis()->SetLabelSize(0.06);
   frame_55d8b8b02d40__1->GetYaxis()->SetTitleSize(0.072);
   frame_55d8b8b02d40__1->GetYaxis()->SetTitleOffset(0.95);
   frame_55d8b8b02d40__1->GetYaxis()->SetTitleFont(132);
   frame_55d8b8b02d40__1->GetZaxis()->SetLabelFont(132);
   frame_55d8b8b02d40__1->GetZaxis()->SetLabelSize(0.06);
   frame_55d8b8b02d40__1->GetZaxis()->SetTitleSize(0.072);
   frame_55d8b8b02d40__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55d8b8b02d40__1->GetZaxis()->SetTitleFont(132);
   frame_55d8b8b02d40__1->Draw("FUNC");
   
   Double_t 3pipdf_fx1[85] = { 4769.97, 4770, 4800, 4830, 4860, 4890, 4920, 4950, 4980, 5010, 5040, 5070, 5100, 5130, 5160, 5175, 5190,
   5205, 5220, 5235, 5242.5, 5250, 5257.5, 5265, 5272.5, 5280, 5287.5, 5295, 5302.5, 5310, 5317.5, 5325, 5340,
   5343.75, 5347.5, 5351.25, 5355, 5356.875, 5358.75, 5360.625, 5362.5, 5364.375, 5366.25, 5368.125, 5370, 5373.75, 5377.5, 5381.25, 5385,
   5400, 5407.5, 5415, 5422.5, 5430, 5437.5, 5445, 5452.5, 5460, 5467.5, 5475, 5482.5, 5490, 5505, 5520, 5535,
   5550, 5565, 5580, 5610, 5640, 5670, 5700, 5730, 5760, 5790, 5820, 5850, 5880, 5910, 5940, 5970,
   6000, 6000, 6030, 6030.03 };
   Double_t 3pipdf_fy1[85] = { 0, 0.001560099, 0.001560099, 0.001837187, 0.002170202, 0.002572492, 0.003061311, 0.003659244, 0.004396297, 0.00531301, 0.006465249, 0.007931794, 0.009826806, 0.01232118, 0.01568091, 0.01781113, 0.02033999,
   0.02337181, 0.02704759, 0.0315612, 0.03421298, 0.03718362, 0.0405248, 0.04429816, 0.04857691, 0.05344731, 0.05900921, 0.06537435, 0.07265945, 0.08096894, 0.09035776, 0.1007605, 0.1229924,
   0.1281944, 0.1329023, 0.1369017, 0.1399843, 0.1411248, 0.1419745, 0.1425211, 0.1427574, 0.1426817, 0.1422976, 0.1416142, 0.1406453, 0.1379262, 0.1343195, 0.1300304, 0.1252644,
   0.1047283, 0.09503057, 0.08621727, 0.0783593, 0.07141725, 0.06530477, 0.05992215, 0.05517229, 0.05096735, 0.04723072, 0.04389687, 0.04091025, 0.03822395, 0.0336002, 0.02977682, 0.02657419,
   0.02386069, 0.02153829, 0.0195328, 0.0162571, 0.01371009, 0.01168635, 0.0100497, 0.00870655, 0.007590626, 0.006653738, 0.005860065, 0.005182462, 0.004600005, 0.004096327, 0.003658455, 0.003275986,
   0.002940491, 0.002940491, 0.002940491, 0 };
   TGraph *graph = new TGraph(85,3pipdf_fx1,3pipdf_fy1);
   graph->SetName("3pipdf");
   graph->SetTitle("Projection of hyp");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#1b9e77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_3pipdf1 = new TH1F("Graph_3pipdf1","Projection of hyp",100,4643.964,6156.036);
   Graph_3pipdf1->SetMinimum(0);
   Graph_3pipdf1->SetMaximum(0.1570332);
   Graph_3pipdf1->SetDirectory(nullptr);
   Graph_3pipdf1->SetStats(0);
   Graph_3pipdf1->SetLineWidth(2);
   Graph_3pipdf1->SetMarkerStyle(20);
   Graph_3pipdf1->GetXaxis()->SetNdivisions(505);
   Graph_3pipdf1->GetXaxis()->SetLabelFont(132);
   Graph_3pipdf1->GetXaxis()->SetLabelOffset(0.01);
   Graph_3pipdf1->GetXaxis()->SetLabelSize(0.06);
   Graph_3pipdf1->GetXaxis()->SetTitleSize(0.072);
   Graph_3pipdf1->GetXaxis()->SetTitleOffset(0.95);
   Graph_3pipdf1->GetXaxis()->SetTitleFont(132);
   Graph_3pipdf1->GetYaxis()->SetLabelFont(132);
   Graph_3pipdf1->GetYaxis()->SetLabelOffset(0.01);
   Graph_3pipdf1->GetYaxis()->SetLabelSize(0.06);
   Graph_3pipdf1->GetYaxis()->SetTitleSize(0.072);
   Graph_3pipdf1->GetYaxis()->SetTitleOffset(0.95);
   Graph_3pipdf1->GetYaxis()->SetTitleFont(132);
   Graph_3pipdf1->GetZaxis()->SetLabelFont(132);
   Graph_3pipdf1->GetZaxis()->SetLabelSize(0.06);
   Graph_3pipdf1->GetZaxis()->SetTitleSize(0.072);
   Graph_3pipdf1->GetZaxis()->SetTitleOffset(1.2);
   Graph_3pipdf1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_3pipdf1);
   
   graph->Draw("l");
   
   Double_t pi0pdf_fx2[70] = { 4769.97, 4770, 4800, 4830, 4860, 4890, 4920, 4950, 4980, 5010, 5040, 5055, 5070, 5085, 5100, 5115, 5130,
   5145, 5160, 5175, 5190, 5205, 5220, 5235, 5250, 5280, 5295, 5302.5, 5310, 5317.5, 5325, 5332.5, 5340,
   5347.5, 5355, 5362.5, 5370, 5377.5, 5385, 5392.5, 5400, 5415, 5430, 5460, 5475, 5490, 5505, 5520, 5535,
   5550, 5565, 5580, 5595, 5610, 5640, 5670, 5700, 5730, 5760, 5790, 5820, 5850, 5880, 5910, 5940,
   5970, 6000, 6000, 6030, 6030.03 };
   Double_t pi0pdf_fy2[70] = { 0, 0.002537748, 0.002537748, 0.003007388, 0.003573486, 0.004258601, 0.005091405, 0.006108584, 0.007357403, 0.008899124, 0.0108135, 0.01194179, 0.01320447, 0.01461939, 0.0162067, 0.01798899, 0.01999119,
   0.02224028, 0.02476443, 0.02759142, 0.03074575, 0.03424393, 0.03808713, 0.04225059, 0.04666975, 0.05572736, 0.05992127, 0.06180815, 0.06350261, 0.06496757, 0.06617048, 0.06708561, 0.06769585,
   0.06799388, 0.0679825, 0.0676741, 0.06708932, 0.06625522, 0.06520314, 0.06396666, 0.06257963, 0.05948221, 0.05614008, 0.04937499, 0.04615406, 0.04311184, 0.04026945, 0.03763244, 0.03519676,
   0.03295275, 0.03088789, 0.02898848, 0.02724071, 0.0256312, 0.02277781, 0.02033976, 0.01824407, 0.01643161, 0.01485479, 0.01347522, 0.01226185, 0.01118944, 0.01023732, 0.009388466, 0.008628774,
   0.007946463, 0.007331645, 0.007331645, 0.007331645, 0 };
   graph = new TGraph(70,pi0pdf_fx2,pi0pdf_fy2);
   graph->SetName("pi0pdf");
   graph->SetTitle("Projection of hyp");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#d95f02");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pi0pdf2 = new TH1F("Graph_pi0pdf2","Projection of hyp",100,4643.964,6156.036);
   Graph_pi0pdf2->SetMinimum(0);
   Graph_pi0pdf2->SetMaximum(0.07479326);
   Graph_pi0pdf2->SetDirectory(nullptr);
   Graph_pi0pdf2->SetStats(0);
   Graph_pi0pdf2->SetLineWidth(2);
   Graph_pi0pdf2->SetMarkerStyle(20);
   Graph_pi0pdf2->GetXaxis()->SetNdivisions(505);
   Graph_pi0pdf2->GetXaxis()->SetLabelFont(132);
   Graph_pi0pdf2->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi0pdf2->GetXaxis()->SetLabelSize(0.06);
   Graph_pi0pdf2->GetXaxis()->SetTitleSize(0.072);
   Graph_pi0pdf2->GetXaxis()->SetTitleOffset(0.95);
   Graph_pi0pdf2->GetXaxis()->SetTitleFont(132);
   Graph_pi0pdf2->GetYaxis()->SetLabelFont(132);
   Graph_pi0pdf2->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi0pdf2->GetYaxis()->SetLabelSize(0.06);
   Graph_pi0pdf2->GetYaxis()->SetTitleSize(0.072);
   Graph_pi0pdf2->GetYaxis()->SetTitleOffset(0.95);
   Graph_pi0pdf2->GetYaxis()->SetTitleFont(132);
   Graph_pi0pdf2->GetZaxis()->SetLabelFont(132);
   Graph_pi0pdf2->GetZaxis()->SetLabelSize(0.06);
   Graph_pi0pdf2->GetZaxis()->SetTitleSize(0.072);
   Graph_pi0pdf2->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi0pdf2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pi0pdf2);
   
   graph->Draw("l");
   
   Double_t 3pi_fx3001[40] = { 4815, 4845, 4875, 4905, 4935, 4965, 4995, 5025, 5055, 5085, 5115, 5145, 5175, 5205, 5235, 5265, 5295,
   5325, 5355, 5385, 5415, 5445, 5475, 5505, 5535, 5565, 5595, 5625, 5655, 5685, 5715, 5745, 5775,
   5805, 5835, 5865, 5895, 5925, 5955, 5985 };
   Double_t 3pi_fy3001[40] = { 0.0003073112, 0.002596965, 0.001156864, 0.003170841, 0.002469833, 0.004650265, 0.00374566, 0.005103837, 0.008312991, 0.009590617, 0.01175077, 0.01388204, 0.01722118, 0.02368902, 0.03399305, 0.04291013, 0.06192591,
   0.09693296, 0.1386807, 0.1306902, 0.08313736, 0.05737082, 0.04695774, 0.03631033, 0.02837678, 0.02308559, 0.0192411, 0.01618394, 0.01250984, 0.01003393, 0.007751019, 0.008166211, 0.006218947,
   0.005258209, 0.004588815, 0.006576005, 0.005946722, 0.003267137, 0.003161672, 0.003076535 };
   Double_t 3pi_felx3001[40] = { 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15,
   15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15,
   15, 15, 15, 15, 15, 15, 15 };
   Double_t 3pi_fely3001[40] = { 0.0002131767, 0.0007912191, 0.0005209845, 0.0008347873, 0.0007332815, 0.001062972, 0.0009201924, 0.001036652, 0.001381511, 0.001445562, 0.001646324, 0.00176563, 0.001970057, 0.002357015, 0.002794057, 0.003144144, 0.003758273,
   0.004692453, 0.005625334, 0.005503885, 0.004352246, 0.00363833, 0.003264324, 0.002915605, 0.002561522, 0.00229781, 0.002143766, 0.001979675, 0.001716322, 0.001546603, 0.001288349, 0.001373962, 0.001188821,
   0.001040629, 0.001064212, 0.001228419, 0.001179795, 0.0008158982, 0.0008292854, 0.0008209408 };
   Double_t 3pi_fehx3001[40] = { 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15,
   15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15,
   15, 15, 15, 15, 15, 15, 15 };
   Double_t 3pi_fehy3001[40] = { 0.0002131767, 0.0007912191, 0.0005209845, 0.0008347873, 0.0007332815, 0.001062972, 0.0009201924, 0.001036652, 0.001381511, 0.001445562, 0.001646324, 0.00176563, 0.001970057, 0.002357015, 0.002794057, 0.003144144, 0.003758273,
   0.004692453, 0.005625334, 0.005503885, 0.004352246, 0.00363833, 0.003264324, 0.002915605, 0.002561522, 0.00229781, 0.002143766, 0.001979675, 0.001716322, 0.001546603, 0.001288349, 0.001373962, 0.001188821,
   0.001040629, 0.001064212, 0.001228419, 0.001179795, 0.0008158982, 0.0008292854, 0.0008209408 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,3pi_fx3001,3pi_fy3001,3pi_felx3001,3pi_fehx3001,3pi_fely3001,3pi_fehy3001);
   grae->SetName("3pi");
   grae->SetTitle("Histogram of data_plot__b_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_3pi3001 = new TH1F("Graph_3pi3001","Histogram of data_plot__b_m",100,4680,6120);
   Graph_3pi3001->SetMinimum(8.472099e-05);
   Graph_3pi3001->SetMaximum(0.1587273);
   Graph_3pi3001->SetDirectory(nullptr);
   Graph_3pi3001->SetStats(0);
   Graph_3pi3001->SetLineWidth(2);
   Graph_3pi3001->SetMarkerStyle(20);
   Graph_3pi3001->GetXaxis()->SetNdivisions(505);
   Graph_3pi3001->GetXaxis()->SetLabelFont(132);
   Graph_3pi3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_3pi3001->GetXaxis()->SetLabelSize(0.06);
   Graph_3pi3001->GetXaxis()->SetTitleSize(0.072);
   Graph_3pi3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_3pi3001->GetXaxis()->SetTitleFont(132);
   Graph_3pi3001->GetYaxis()->SetLabelFont(132);
   Graph_3pi3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_3pi3001->GetYaxis()->SetLabelSize(0.06);
   Graph_3pi3001->GetYaxis()->SetTitleSize(0.072);
   Graph_3pi3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_3pi3001->GetYaxis()->SetTitleFont(132);
   Graph_3pi3001->GetZaxis()->SetLabelFont(132);
   Graph_3pi3001->GetZaxis()->SetLabelSize(0.06);
   Graph_3pi3001->GetZaxis()->SetTitleSize(0.072);
   Graph_3pi3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_3pi3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_3pi3001);
   
   grae->Draw("p");
   
   Double_t pi0_fx3002[40] = { 4815, 4845, 4875, 4905, 4935, 4965, 4995, 5025, 5055, 5085, 5115, 5145, 5175, 5205, 5235, 5265, 5295,
   5325, 5355, 5385, 5415, 5445, 5475, 5505, 5535, 5565, 5595, 5625, 5655, 5685, 5715, 5745, 5775,
   5805, 5835, 5865, 5895, 5925, 5955, 5985 };
   Double_t pi0_fy3002[40] = { 0.002667747, 0, 0.001890187, 0.004499943, 0.009710292, 0.003205431, 0.01012898, 0.008997546, 0.01452077, 0.006917673, 0.01806681, 0.02586594, 0.03258563, 0.03297207, 0.03653867, 0.05224228, 0.05365135,
   0.06915453, 0.07813433, 0.06659577, 0.06764916, 0.04657418, 0.04491666, 0.05182425, 0.03110053, 0.03532106, 0.02530793, 0.0195603, 0.0190917, 0.01885934, 0.01488224, 0.01493017, 0.014641,
   0.006295529, 0.01529921, 0.01106608, 0.01075286, 0.008171323, 0.004190372, 0.01122017 };
   Double_t pi0_felx3002[40] = { 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15,
   15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15,
   15, 15, 15, 15, 15, 15, 15 };
   Double_t pi0_fely3002[40] = { 0.001633796, 0, 0.001148179, 0.002007608, 0.003000909, 0.001704708, 0.00321152, 0.002677017, 0.003623992, 0.002347847, 0.004054843, 0.005099299, 0.005587651, 0.005527656, 0.005783047, 0.006946589, 0.007028861,
   0.008151405, 0.008563795, 0.007826911, 0.007848364, 0.00657708, 0.006316234, 0.00703877, 0.005332441, 0.005773505, 0.004793187, 0.003986944, 0.004160145, 0.0041172, 0.00372349, 0.003575575, 0.003712768,
   0.002374852, 0.00381708, 0.003165543, 0.003254693, 0.002690901, 0.001817059, 0.003295582 };
   Double_t pi0_fehx3002[40] = { 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15,
   15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15,
   15, 15, 15, 15, 15, 15, 15 };
   Double_t pi0_fehy3002[40] = { 0.001633796, 0, 0.001148179, 0.002007608, 0.003000909, 0.001704708, 0.00321152, 0.002677017, 0.003623992, 0.002347847, 0.004054843, 0.005099299, 0.005587651, 0.005527656, 0.005783047, 0.006946589, 0.007028861,
   0.008151405, 0.008563795, 0.007826911, 0.007848364, 0.00657708, 0.006316234, 0.00703877, 0.005332441, 0.005773505, 0.004793187, 0.003986944, 0.004160145, 0.0041172, 0.00372349, 0.003575575, 0.003712768,
   0.002374852, 0.00381708, 0.003165543, 0.003254693, 0.002690901, 0.001817059, 0.003295582 };
   grae = new TGraphAsymmErrors(40,pi0_fx3002,pi0_fy3002,pi0_felx3002,pi0_fehx3002,pi0_fely3002,pi0_fehy3002);
   grae->SetName("pi0");
   grae->SetTitle("Histogram of data_plot__b_m");
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#7570b3");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#7570b3");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_pi03002 = new TH1F("Graph_pi03002","Histogram of data_plot__b_m",100,4680,6120);
   Graph_pi03002->SetMinimum(0);
   Graph_pi03002->SetMaximum(0.09536794);
   Graph_pi03002->SetDirectory(nullptr);
   Graph_pi03002->SetStats(0);
   Graph_pi03002->SetLineWidth(2);
   Graph_pi03002->SetMarkerStyle(20);
   Graph_pi03002->GetXaxis()->SetNdivisions(505);
   Graph_pi03002->GetXaxis()->SetLabelFont(132);
   Graph_pi03002->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi03002->GetXaxis()->SetLabelSize(0.06);
   Graph_pi03002->GetXaxis()->SetTitleSize(0.072);
   Graph_pi03002->GetXaxis()->SetTitleOffset(0.95);
   Graph_pi03002->GetXaxis()->SetTitleFont(132);
   Graph_pi03002->GetYaxis()->SetLabelFont(132);
   Graph_pi03002->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi03002->GetYaxis()->SetLabelSize(0.06);
   Graph_pi03002->GetYaxis()->SetTitleSize(0.072);
   Graph_pi03002->GetYaxis()->SetTitleOffset(0.95);
   Graph_pi03002->GetYaxis()->SetTitleFont(132);
   Graph_pi03002->GetZaxis()->SetLabelFont(132);
   Graph_pi03002->GetZaxis()->SetLabelSize(0.06);
   Graph_pi03002->GetZaxis()->SetTitleSize(0.072);
   Graph_pi03002->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi03002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_pi03002);
   
   grae->Draw("p");
   
   TH1D *frame_55d8b8b02d40__2 = new TH1D("frame_55d8b8b02d40__2","A RooPlot of \"#it{m}_{fit} [Me#kern[-0.14]{V}]\"",40,4800,6000);
   frame_55d8b8b02d40__2->SetBinContent(1,0.1515214);
   frame_55d8b8b02d40__2->SetMaximum(0.1515214);
   frame_55d8b8b02d40__2->SetEntries(2);
   frame_55d8b8b02d40__2->SetDirectory(nullptr);
   frame_55d8b8b02d40__2->SetStats(0);
   frame_55d8b8b02d40__2->SetLineWidth(2);
   frame_55d8b8b02d40__2->SetMarkerStyle(20);
   frame_55d8b8b02d40__2->GetXaxis()->SetTitle("#it{m}_{fit} [Me#kern[-0.14]{V}]");
   frame_55d8b8b02d40__2->GetXaxis()->SetNdivisions(505);
   frame_55d8b8b02d40__2->GetXaxis()->SetLabelFont(132);
   frame_55d8b8b02d40__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55d8b8b02d40__2->GetXaxis()->SetLabelSize(0.06);
   frame_55d8b8b02d40__2->GetXaxis()->SetTitleSize(0.072);
   frame_55d8b8b02d40__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55d8b8b02d40__2->GetXaxis()->SetTitleFont(132);
   frame_55d8b8b02d40__2->GetYaxis()->SetTitle("Arbitrary units");
   frame_55d8b8b02d40__2->GetYaxis()->SetLabelFont(132);
   frame_55d8b8b02d40__2->GetYaxis()->SetLabelOffset(0.01);
   frame_55d8b8b02d40__2->GetYaxis()->SetLabelSize(0.06);
   frame_55d8b8b02d40__2->GetYaxis()->SetTitleSize(0.072);
   frame_55d8b8b02d40__2->GetYaxis()->SetTitleOffset(0.95);
   frame_55d8b8b02d40__2->GetYaxis()->SetTitleFont(132);
   frame_55d8b8b02d40__2->GetZaxis()->SetLabelFont(132);
   frame_55d8b8b02d40__2->GetZaxis()->SetLabelSize(0.06);
   frame_55d8b8b02d40__2->GetZaxis()->SetTitleSize(0.072);
   frame_55d8b8b02d40__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55d8b8b02d40__2->GetZaxis()->SetTitleFont(132);
   frame_55d8b8b02d40__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("3pi","3#it{#pi}","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pi0","3#it{#pi#pi}^{0}","LP");

   ci = TColor::GetColor("#7570b3");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#7570b3");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("3pipdf","3#it{#pi} PDF","L");

   ci = TColor::GetColor("#1b9e77");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pi0pdf","3#it{#pi#pi}^{0} PDF","L");

   ci = TColor::GetColor("#d95f02");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.82,0.31,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb simulation");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig2.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void norm_fit_sum()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Apr 17 15:59:19 2024) by ROOT version 6.28/00
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(5141.235,-78.83053,5560.988,413.8603);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_5615d13d2230__1 = new TH1D("frame_5615d13d2230__1","A RooPlot of \"#it{m_{#lower[-0.1]{#psi}(2S)#phi}} [MeV]\"",100,5200,5540);
   frame_5615d13d2230__1->SetBinContent(1,389.2258);
   frame_5615d13d2230__1->SetMaximum(389.2258);
   frame_5615d13d2230__1->SetEntries(2);
   frame_5615d13d2230__1->SetDirectory(nullptr);
   frame_5615d13d2230__1->SetStats(0);
   frame_5615d13d2230__1->SetLineWidth(2);
   frame_5615d13d2230__1->SetMarkerStyle(20);
   frame_5615d13d2230__1->GetXaxis()->SetTitle("#it{m_{#lower[-0.1]{#psi}(2S)#phi}} [MeV]");
   frame_5615d13d2230__1->GetXaxis()->SetNdivisions(505);
   frame_5615d13d2230__1->GetXaxis()->SetLabelFont(132);
   frame_5615d13d2230__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5615d13d2230__1->GetXaxis()->SetLabelSize(0.06);
   frame_5615d13d2230__1->GetXaxis()->SetTitleSize(0.072);
   frame_5615d13d2230__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5615d13d2230__1->GetXaxis()->SetTitleFont(132);
   frame_5615d13d2230__1->GetYaxis()->SetTitle("Candidates / (10 Me#kern[-0.14]{V})");
   frame_5615d13d2230__1->GetYaxis()->SetLabelFont(132);
   frame_5615d13d2230__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5615d13d2230__1->GetYaxis()->SetLabelSize(0.06);
   frame_5615d13d2230__1->GetYaxis()->SetTitleSize(0.072);
   frame_5615d13d2230__1->GetYaxis()->SetTitleOffset(0.95);
   frame_5615d13d2230__1->GetYaxis()->SetTitleFont(132);
   frame_5615d13d2230__1->GetZaxis()->SetLabelFont(132);
   frame_5615d13d2230__1->GetZaxis()->SetLabelSize(0.06);
   frame_5615d13d2230__1->GetZaxis()->SetTitleSize(0.072);
   frame_5615d13d2230__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5615d13d2230__1->GetZaxis()->SetTitleFont(132);
   frame_5615d13d2230__1->Draw("FUNC");
   
   Double_t h_data_fx3001[34] = { 5205, 5215, 5225, 5235, 5245, 5255, 5265, 5275, 5285, 5295, 5305, 5315, 5325, 5335, 5345, 5355, 5365,
   5375, 5385, 5395, 5405, 5415, 5425, 5435, 5445, 5455, 5465, 5475, 5485, 5495, 5505, 5515, 5525,
   5535 };
   Double_t h_data_fy3001[34] = { 3, 3, 2, 2, 2, 0, 1, 2, 3, 2, 1, 3, 9, 35, 92, 220, 333,
   348, 284, 137, 50, 8, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 2,
   1 };
   Double_t h_data_felx3001[34] = { 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5,
   5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5,
   5 };
   Double_t h_data_fely3001[34] = { 1.632705, 1.632705, 1.291815, 1.291815, 1.291815, 0, 0.8272462, 1.291815, 1.632705, 1.291815, 0.8272462, 1.632705, 2.943461, 5.887675, 9.574201, 14.34082, 17.75514,
   18.16146, 16.35972, 11.21537, 7.047337, 2.768386, 1.291815, 0.8272462, 0.8272462, 1.291815, 0, 0, 0, 0, 0, 0, 1.291815,
   0.8272462 };
   Double_t h_data_fehx3001[34] = { 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5,
   5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5,
   5 };
   Double_t h_data_fehy3001[34] = { 2.918186, 2.918186, 2.63786, 2.63786, 2.63786, 1.147874, 2.299527, 2.63786, 2.918186, 2.63786, 2.299527, 2.918186, 4.110204, 6.97241, 10.62644, 15.34082, 18.75514,
   19.16146, 17.35972, 12.21537, 8.118225, 3.945142, 2.63786, 2.299527, 2.299527, 2.63786, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.63786,
   2.299527 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(34,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__vis_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__vis_m",100,5166,5574);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(403.8776);
   Graph_h_data3001->SetDirectory(nullptr);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t bg_fx1[106] = { 5196.597, 5196.6, 5200, 5203.4, 5206.8, 5210.2, 5213.6, 5217, 5220.4, 5223.8, 5227.2, 5230.6, 5234, 5237.4, 5240.8, 5244.2, 5247.6,
   5251, 5254.4, 5257.8, 5261.2, 5264.6, 5268, 5271.4, 5274.8, 5278.2, 5281.6, 5285, 5288.4, 5291.8, 5295.2, 5298.6, 5302,
   5305.4, 5308.8, 5312.2, 5315.6, 5319, 5322.4, 5325.8, 5329.2, 5332.6, 5336, 5339.4, 5342.8, 5346.2, 5349.6, 5353, 5356.4,
   5359.8, 5363.2, 5366.6, 5370, 5373.4, 5376.8, 5380.2, 5383.6, 5387, 5390.4, 5393.8, 5397.2, 5400.6, 5404, 5407.4, 5410.8,
   5414.2, 5417.6, 5421, 5424.4, 5427.8, 5431.2, 5434.6, 5438, 5441.4, 5444.8, 5448.2, 5451.6, 5455, 5458.4, 5461.8, 5465.2,
   5468.6, 5472, 5475.4, 5478.8, 5482.2, 5485.6, 5489, 5492.4, 5495.8, 5499.2, 5502.6, 5506, 5509.4, 5512.8, 5516.2, 5519.6,
   5523, 5526.4, 5529.8, 5533.2, 5536.6, 5540, 5540, 5543.4, 5543.403 };
   Double_t bg_fy1[106] = { 0, 2.366939, 2.366939, 2.326401, 2.286557, 2.247396, 2.208906, 2.171074, 2.133891, 2.097344, 2.061424, 2.026118, 1.991417, 1.957311, 1.923789, 1.89084, 1.858457,
   1.826627, 1.795343, 1.764595, 1.734373, 1.704669, 1.675474, 1.646778, 1.618574, 1.590853, 1.563607, 1.536828, 1.510507, 1.484637, 1.45921, 1.434218, 1.409655,
   1.385512, 1.361783, 1.33846, 1.315537, 1.293006, 1.270861, 1.249095, 1.227702, 1.206676, 1.186009, 1.165697, 1.145732, 1.12611, 1.106823, 1.087867, 1.069235,
   1.050923, 1.032924, 1.015233, 0.9978457, 0.9807558, 0.9639587, 0.9474492, 0.9312225, 0.9152738, 0.8995981, 0.8841909, 0.8690476, 0.8541637, 0.8395347, 0.8251562, 0.811024,
   0.7971338, 0.7834815, 0.770063, 0.7568744, 0.7439116, 0.7311708, 0.7186483, 0.7063402, 0.6942429, 0.6823528, 0.6706663, 0.65918, 0.6478904, 0.6367942, 0.625888, 0.6151686,
   0.6046327, 0.5942774, 0.5840993, 0.5740956, 0.5642632, 0.5545993, 0.5451008, 0.535765, 0.5265891, 0.5175704, 0.5087061, 0.4999936, 0.4914304, 0.4830138, 0.4747413, 0.4666106,
   0.458619, 0.4507644, 0.4430443, 0.4354564, 0.4279984, 0.4206682, 0.4206682, 0.4206682, 0 };
   TGraph *graph = new TGraph(106,bg_fx1,bg_fy1);
   graph->SetName("bg");
   graph->SetTitle("Projection of addpdf");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#d95f02");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bg1 = new TH1F("Graph_bg1","Projection of addpdf",106,5161.916,5578.084);
   Graph_bg1->SetMinimum(0);
   Graph_bg1->SetMaximum(2.603633);
   Graph_bg1->SetDirectory(nullptr);
   Graph_bg1->SetStats(0);
   Graph_bg1->SetLineWidth(2);
   Graph_bg1->SetMarkerStyle(20);
   Graph_bg1->GetXaxis()->SetNdivisions(505);
   Graph_bg1->GetXaxis()->SetLabelFont(132);
   Graph_bg1->GetXaxis()->SetLabelOffset(0.01);
   Graph_bg1->GetXaxis()->SetLabelSize(0.06);
   Graph_bg1->GetXaxis()->SetTitleSize(0.072);
   Graph_bg1->GetXaxis()->SetTitleOffset(0.95);
   Graph_bg1->GetXaxis()->SetTitleFont(132);
   Graph_bg1->GetYaxis()->SetLabelFont(132);
   Graph_bg1->GetYaxis()->SetLabelOffset(0.01);
   Graph_bg1->GetYaxis()->SetLabelSize(0.06);
   Graph_bg1->GetYaxis()->SetTitleSize(0.072);
   Graph_bg1->GetYaxis()->SetTitleOffset(0.95);
   Graph_bg1->GetYaxis()->SetTitleFont(132);
   Graph_bg1->GetZaxis()->SetLabelFont(132);
   Graph_bg1->GetZaxis()->SetLabelSize(0.06);
   Graph_bg1->GetZaxis()->SetTitleSize(0.072);
   Graph_bg1->GetZaxis()->SetTitleOffset(1.2);
   Graph_bg1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bg1);
   
   graph->Draw("l");
   
   Double_t pdf_fx2[136] = { 5196.597, 5196.6, 5200, 5203.4, 5206.8, 5210.2, 5213.6, 5217, 5220.4, 5223.8, 5227.2, 5230.6, 5234, 5237.4, 5240.8, 5244.2, 5247.6,
   5251, 5254.4, 5257.8, 5261.2, 5264.6, 5268, 5271.4, 5274.8, 5278.2, 5281.6, 5285, 5288.4, 5291.8, 5295.2, 5298.6, 5302,
   5305.4, 5308.8, 5312.2, 5315.6, 5319, 5322.4, 5325.8, 5329.2, 5332.6, 5334.3, 5336, 5337.7, 5339.4, 5341.1, 5342.8, 5344.5,
   5346.2, 5347.9, 5349.6, 5351.3, 5353, 5356.4, 5358.1, 5359.8, 5361.5, 5363.2, 5364.9, 5365.75, 5366.6, 5367.45, 5368.3, 5369.15,
   5370, 5370.85, 5371.7, 5372.55, 5373.4, 5374.25, 5375.1, 5375.95, 5376.8, 5377.65, 5378.5, 5380.2, 5381.9, 5383.6, 5385.3, 5387,
   5390.4, 5392.1, 5393.8, 5395.5, 5397.2, 5398.9, 5400.6, 5402.3, 5404, 5405.7, 5407.4, 5409.1, 5410.8, 5412.5, 5414.2, 5417.6,
   5421, 5424.4, 5427.8, 5431.2, 5434.6, 5438, 5441.4, 5444.8, 5448.2, 5451.6, 5455, 5458.4, 5461.8, 5465.2, 5468.6, 5472,
   5475.4, 5478.8, 5482.2, 5485.6, 5489, 5492.4, 5495.8, 5499.2, 5502.6, 5506, 5509.4, 5512.8, 5516.2, 5519.6, 5523, 5526.4,
   5529.8, 5533.2, 5536.6, 5540, 5540, 5543.4, 5543.403 };
   Double_t pdf_fy2[136] = { 0, 2.366942, 2.366942, 2.326405, 2.286564, 2.247406, 2.20892, 2.171097, 2.133924, 2.097395, 2.061499, 2.026232, 1.991588, 1.957567, 1.924172, 1.891416, 1.85932,
   1.827923, 1.797287, 1.76751, 1.738747, 1.71123, 1.685315, 1.661542, 1.640721, 1.624076, 1.613444, 1.611588, 1.622655, 1.652869, 1.711575, 1.812789, 1.977547,
   2.237405, 2.639703, 3.255462, 4.191222, 5.606808, 7.741975, 10.95638, 15.78956, 23.05084, 27.95068, 33.95434, 41.30993, 50.32131, 61.3369, 74.23486, 88.93071,
   105.4322, 123.6837, 143.5574, 164.8461, 187.2608, 233.914, 257.2005, 279.7364, 300.9408, 320.2308, 337.0474, 344.3667, 350.8825, 356.5435, 361.3044, 365.1268,
   367.9796, 369.8395, 370.6912, 370.5276, 369.35, 367.1681, 363.9998, 359.8708, 354.8146, 348.8719, 342.0897, 326.2253, 307.7061, 287.0765, 264.9144, 241.8041,
   194.9633, 172.2263, 150.4973, 130.0934, 111.2497, 94.12068, 78.78583, 65.25798, 53.4937, 43.40477, 34.86983, 27.74544, 21.87612, 17.10291, 13.27027, 7.851299,
   4.613818, 2.828723, 1.860673, 1.333124, 1.043111, 0.8812311, 0.788512, 0.7331654, 0.6980552, 0.6739431, 0.6558479, 0.6410834, 0.6281999, 0.6164147, 0.6053044, 0.5946394,
   0.5842945, 0.5742008, 0.5643199, 0.5546298, 0.5451173, 0.5357739, 0.5265939, 0.5175729, 0.5087075, 0.4999944, 0.4914308, 0.483014, 0.4747414, 0.4666106, 0.4586191, 0.4507644,
   0.4430443, 0.4354564, 0.4279984, 0.4206682, 0.4206682, 0.4206682, 0 };
   graph = new TGraph(136,pdf_fx2,pdf_fy2);
   graph->SetName("pdf");
   graph->SetTitle("Projection of addpdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#1b9e77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf2 = new TH1F("Graph_pdf2","Projection of addpdf",136,5161.916,5578.084);
   Graph_pdf2->SetMinimum(0);
   Graph_pdf2->SetMaximum(407.7603);
   Graph_pdf2->SetDirectory(nullptr);
   Graph_pdf2->SetStats(0);
   Graph_pdf2->SetLineWidth(2);
   Graph_pdf2->SetMarkerStyle(20);
   Graph_pdf2->GetXaxis()->SetNdivisions(505);
   Graph_pdf2->GetXaxis()->SetLabelFont(132);
   Graph_pdf2->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf2->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf2->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf2->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf2->GetXaxis()->SetTitleFont(132);
   Graph_pdf2->GetYaxis()->SetLabelFont(132);
   Graph_pdf2->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf2->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf2->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf2->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf2->GetYaxis()->SetTitleFont(132);
   Graph_pdf2->GetZaxis()->SetLabelFont(132);
   Graph_pdf2->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf2->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf2->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf2);
   
   graph->Draw("l");
   
   Double_t data_fx3002[34] = { 5205, 5215, 5225, 5235, 5245, 5255, 5265, 5275, 5285, 5295, 5305, 5315, 5325, 5335, 5345, 5355, 5365,
   5375, 5385, 5395, 5405, 5415, 5425, 5435, 5445, 5455, 5465, 5475, 5485, 5495, 5505, 5515, 5525,
   5535 };
   Double_t data_fy3002[34] = { 3, 3, 2, 2, 2, 0, 1, 2, 3, 2, 1, 3, 9, 35, 92, 220, 333,
   348, 284, 137, 50, 8, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 2,
   1 };
   Double_t data_felx3002[34] = { 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5,
   5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5,
   5 };
   Double_t data_fely3002[34] = { 1.632705, 1.632705, 1.291815, 1.291815, 1.291815, 0, 0.8272462, 1.291815, 1.632705, 1.291815, 0.8272462, 1.632705, 2.943461, 5.887675, 9.574201, 14.34082, 17.75514,
   18.16146, 16.35972, 11.21537, 7.047337, 2.768386, 1.291815, 0.8272462, 0.8272462, 1.291815, 0, 0, 0, 0, 0, 0, 1.291815,
   0.8272462 };
   Double_t data_fehx3002[34] = { 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5,
   5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5,
   5 };
   Double_t data_fehy3002[34] = { 2.918186, 2.918186, 2.63786, 2.63786, 2.63786, 1.147874, 2.299527, 2.63786, 2.918186, 2.63786, 2.299527, 2.918186, 4.110204, 6.97241, 10.62644, 15.34082, 18.75514,
   19.16146, 17.35972, 12.21537, 8.118225, 3.945142, 2.63786, 2.299527, 2.299527, 2.63786, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.63786,
   2.299527 };
   grae = new TGraphAsymmErrors(34,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__vis_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of data_plot__vis_m",100,5166,5574);
   Graph_data3002->SetMinimum(0);
   Graph_data3002->SetMaximum(403.8776);
   Graph_data3002->SetDirectory(nullptr);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_5615d13d2230__2 = new TH1D("frame_5615d13d2230__2","A RooPlot of \"#it{m_{#lower[-0.1]{#psi}(2S)#phi}} [MeV]\"",100,5200,5540);
   frame_5615d13d2230__2->SetBinContent(1,389.2258);
   frame_5615d13d2230__2->SetMaximum(389.2258);
   frame_5615d13d2230__2->SetEntries(2);
   frame_5615d13d2230__2->SetDirectory(nullptr);
   frame_5615d13d2230__2->SetStats(0);
   frame_5615d13d2230__2->SetLineWidth(2);
   frame_5615d13d2230__2->SetMarkerStyle(20);
   frame_5615d13d2230__2->GetXaxis()->SetTitle("#it{m_{#lower[-0.1]{#psi}(2S)#phi}} [MeV]");
   frame_5615d13d2230__2->GetXaxis()->SetNdivisions(505);
   frame_5615d13d2230__2->GetXaxis()->SetLabelFont(132);
   frame_5615d13d2230__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5615d13d2230__2->GetXaxis()->SetLabelSize(0.06);
   frame_5615d13d2230__2->GetXaxis()->SetTitleSize(0.072);
   frame_5615d13d2230__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5615d13d2230__2->GetXaxis()->SetTitleFont(132);
   frame_5615d13d2230__2->GetYaxis()->SetTitle("Candidates / (10 Me#kern[-0.14]{V})");
   frame_5615d13d2230__2->GetYaxis()->SetLabelFont(132);
   frame_5615d13d2230__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5615d13d2230__2->GetYaxis()->SetLabelSize(0.06);
   frame_5615d13d2230__2->GetYaxis()->SetTitleSize(0.072);
   frame_5615d13d2230__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5615d13d2230__2->GetYaxis()->SetTitleFont(132);
   frame_5615d13d2230__2->GetZaxis()->SetLabelFont(132);
   frame_5615d13d2230__2->GetZaxis()->SetLabelSize(0.06);
   frame_5615d13d2230__2->GetZaxis()->SetTitleSize(0.072);
   frame_5615d13d2230__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5615d13d2230__2->GetZaxis()->SetTitleFont(132);
   frame_5615d13d2230__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pdf","Total fit","L");

   ci = TColor::GetColor("#1b9e77");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bg","Background","L");

   ci = TColor::GetColor("#d95f02");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.25,0.7,0.31,0.8,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#splitline{LHCb}{9 fb^{-1}}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_data_finalpdf_addpdf_bgexp()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May 14 14:43:22 2024) by ROOT version 6.28/00
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(4592.593,-3.037975,6074.074,15.94937);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_5627be95c7c0__1 = new TH1D("frame_5627be95c7c0__1","A RooPlot of \"#it{m}_{fit} [Me#kern[-0.14]{V}]\"",12,4800,6000);
   frame_5627be95c7c0__1->SetBinContent(1,10.06282);
   frame_5627be95c7c0__1->SetMinimum(0);
   frame_5627be95c7c0__1->SetMaximum(15);
   frame_5627be95c7c0__1->SetEntries(1);
   frame_5627be95c7c0__1->SetDirectory(nullptr);
   frame_5627be95c7c0__1->SetStats(0);
   frame_5627be95c7c0__1->SetLineWidth(2);
   frame_5627be95c7c0__1->SetMarkerStyle(20);
   frame_5627be95c7c0__1->GetXaxis()->SetTitle("#it{m}_{fit} [Me#kern[-0.14]{V}]");
   frame_5627be95c7c0__1->GetXaxis()->SetNdivisions(505);
   frame_5627be95c7c0__1->GetXaxis()->SetLabelFont(132);
   frame_5627be95c7c0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5627be95c7c0__1->GetXaxis()->SetLabelSize(0.06);
   frame_5627be95c7c0__1->GetXaxis()->SetTitleSize(0.072);
   frame_5627be95c7c0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5627be95c7c0__1->GetXaxis()->SetTitleFont(132);
   frame_5627be95c7c0__1->GetYaxis()->SetTitle("Candidates / (100 Me#kern[-0.14]{V})");
   frame_5627be95c7c0__1->GetYaxis()->SetLabelFont(132);
   frame_5627be95c7c0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5627be95c7c0__1->GetYaxis()->SetLabelSize(0.06);
   frame_5627be95c7c0__1->GetYaxis()->SetTitleSize(0.072);
   frame_5627be95c7c0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_5627be95c7c0__1->GetYaxis()->SetTitleFont(132);
   frame_5627be95c7c0__1->GetZaxis()->SetLabelFont(132);
   frame_5627be95c7c0__1->GetZaxis()->SetLabelSize(0.06);
   frame_5627be95c7c0__1->GetZaxis()->SetTitleSize(0.072);
   frame_5627be95c7c0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5627be95c7c0__1->GetZaxis()->SetTitleFont(132);
   frame_5627be95c7c0__1->Draw("FUNC");
   
   Double_t data_fx3001[12] = { 4850, 4950, 5050, 5150, 5250, 5350, 5450, 5550, 5650, 5750, 5850, 5950 };
   Double_t data_fy3001[12] = { 0, 1, 4, 3, 1, 6, 2, 0, 4, 1, 0, 1 };
   Double_t data_felx3001[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fely3001[12] = { 0, 0.8272462, 1.914339, 1.632705, 0.8272462, 2.379931, 1.291815, 0, 1.914339, 0.8272462, 0, 0.8272462 };
   Double_t data_fehx3001[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fehy3001[12] = { 1.147874, 2.299527, 3.162753, 2.918186, 2.299527, 3.583642, 2.63786, 1.147874, 3.162753, 2.299527, 1.147874, 2.299527 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__b_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__b_m",100,4680,6120);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(10.54201);
   Graph_data3001->SetDirectory(nullptr);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t addpdf_fx1[75] = { 4800, 4850, 4900, 4950, 5000, 5025, 5050, 5075, 5100, 5125, 5150, 5175, 5200, 5212.5, 5225, 5237.5, 5250,
   5256.25, 5262.5, 5268.75, 5275, 5281.25, 5287.5, 5293.75, 5300, 5306.25, 5312.5, 5318.75, 5325, 5337.5, 5343.75, 5346.875, 5350,
   5353.125, 5356.25, 5359.375, 5362.5, 5365.625, 5368.75, 5371.875, 5375, 5378.125, 5381.25, 5387.5, 5400, 5406.25, 5412.5, 5418.75, 5425,
   5431.25, 5437.5, 5443.75, 5450, 5456.25, 5462.5, 5468.75, 5475, 5487.5, 5500, 5512.5, 5525, 5537.5, 5550, 5575, 5600,
   5625, 5650, 5675, 5700, 5750, 5800, 5850, 5900, 6000, 6000 };
   Double_t addpdf_fy1[75] = { 1.640567, 1.622225, 1.612202, 1.614064, 1.633649, 1.652939, 1.680799, 1.719485, 1.771622, 1.83958, 1.923884, 2.021866, 2.132338, 2.195222, 2.266998, 2.351617, 2.453721,
   2.512996, 2.578773, 2.651929, 2.733445, 2.824423, 2.926089, 3.039775, 3.166858, 3.308636, 3.466057, 3.639262, 3.826804, 4.223985, 4.411494, 4.494963, 4.568017,
   4.627964, 4.672366, 4.699281, 4.707496, 4.696666, 4.667358, 4.62097, 4.55955, 4.485567, 4.401662, 4.214305, 3.817695, 3.62894, 3.453047, 3.291446, 3.144111,
   3.010255, 2.888749, 2.778367, 2.677907, 2.586253, 2.502404, 2.425469, 2.35467, 2.228842, 2.120465, 2.02615, 1.943303, 1.869914, 1.804411, 1.692317, 1.599678,
   1.521596, 1.45468, 1.396516, 1.345335, 1.258945, 1.188196, 1.128583, 1.077189, 0.9917545, 0.9917545 };
   TGraph *graph = new TGraph(75,addpdf_fx1,addpdf_fy1);
   graph->SetName("addpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#1b9e77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_addpdf1 = new TH1F("Graph_addpdf1","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_addpdf1->SetMinimum(0.6201804);
   Graph_addpdf1->SetMaximum(5.07907);
   Graph_addpdf1->SetDirectory(nullptr);
   Graph_addpdf1->SetStats(0);
   Graph_addpdf1->SetLineWidth(2);
   Graph_addpdf1->SetMarkerStyle(20);
   Graph_addpdf1->GetXaxis()->SetNdivisions(505);
   Graph_addpdf1->GetXaxis()->SetLabelFont(132);
   Graph_addpdf1->GetXaxis()->SetLabelOffset(0.01);
   Graph_addpdf1->GetXaxis()->SetLabelSize(0.06);
   Graph_addpdf1->GetXaxis()->SetTitleSize(0.072);
   Graph_addpdf1->GetXaxis()->SetTitleOffset(0.95);
   Graph_addpdf1->GetXaxis()->SetTitleFont(132);
   Graph_addpdf1->GetYaxis()->SetLabelFont(132);
   Graph_addpdf1->GetYaxis()->SetLabelOffset(0.01);
   Graph_addpdf1->GetYaxis()->SetLabelSize(0.06);
   Graph_addpdf1->GetYaxis()->SetTitleSize(0.072);
   Graph_addpdf1->GetYaxis()->SetTitleOffset(0.95);
   Graph_addpdf1->GetYaxis()->SetTitleFont(132);
   Graph_addpdf1->GetZaxis()->SetLabelFont(132);
   Graph_addpdf1->GetZaxis()->SetLabelSize(0.06);
   Graph_addpdf1->GetZaxis()->SetTitleSize(0.072);
   Graph_addpdf1->GetZaxis()->SetTitleOffset(1.2);
   Graph_addpdf1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_addpdf1);
   
   graph->Draw("l");
   
   Double_t bkgpdf_fx2[14] = { 4800, 4900, 5000, 5100, 5200, 5300, 5400, 5500, 5600, 5700, 5800, 5900, 6000, 6000 };
   Double_t bkgpdf_fy2[14] = { 1.58144, 1.507112, 1.436277, 1.368772, 1.304439, 1.24313, 1.184703, 1.129021, 1.075957, 1.025387, 0.9771932, 0.9312648, 0.8874951, 0.8874951 };
   graph = new TGraph(14,bkgpdf_fx2,bkgpdf_fy2);
   graph->SetName("bkgpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#d95f02");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgpdf2 = new TH1F("Graph_bkgpdf2","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_bkgpdf2->SetMinimum(0.8181007);
   Graph_bkgpdf2->SetMaximum(1.650834);
   Graph_bkgpdf2->SetDirectory(nullptr);
   Graph_bkgpdf2->SetStats(0);
   Graph_bkgpdf2->SetLineWidth(2);
   Graph_bkgpdf2->SetMarkerStyle(20);
   Graph_bkgpdf2->GetXaxis()->SetNdivisions(505);
   Graph_bkgpdf2->GetXaxis()->SetLabelFont(132);
   Graph_bkgpdf2->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgpdf2->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgpdf2->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgpdf2->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgpdf2->GetXaxis()->SetTitleFont(132);
   Graph_bkgpdf2->GetYaxis()->SetLabelFont(132);
   Graph_bkgpdf2->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkgpdf2->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgpdf2->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgpdf2->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkgpdf2->GetYaxis()->SetTitleFont(132);
   Graph_bkgpdf2->GetZaxis()->SetLabelFont(132);
   Graph_bkgpdf2->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgpdf2->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgpdf2->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgpdf2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgpdf2);
   
   graph->Draw("l");
   
   Double_t 3pipdf_fx3[83] = { 4800, 4900, 4950, 5000, 5050, 5075, 5100, 5125, 5150, 5162.5, 5175, 5187.5, 5200, 5212.5, 5225, 5237.5, 5243.75,
   5250, 5256.25, 5262.5, 5268.75, 5275, 5281.25, 5287.5, 5293.75, 5300, 5306.25, 5312.5, 5318.75, 5325, 5337.5, 5340.625, 5343.75,
   5346.875, 5350, 5353.125, 5356.25, 5357.812, 5359.375, 5360.938, 5362.5, 5364.062, 5365.625, 5368.75, 5371.875, 5375, 5378.125, 5381.25, 5384.375,
   5387.5, 5400, 5406.25, 5412.5, 5418.75, 5425, 5431.25, 5437.5, 5443.75, 5450, 5456.25, 5462.5, 5468.75, 5475, 5481.25, 5487.5,
   5500, 5512.5, 5525, 5537.5, 5550, 5562.5, 5575, 5600, 5625, 5650, 5675, 5700, 5750, 5800, 5850, 5900,
   6000, 6000 };
   Double_t 3pipdf_fy3[83] = { 0.0340054, 0.05938733, 0.07974924, 0.1086252, 0.1506801, 0.179, 0.2141402, 0.2583146, 0.3147196, 0.3489122, 0.3881192, 0.4333494, 0.485882, 0.5473571, 0.6199025, 0.7063119, 0.7558298,
   0.8102924, 0.870361, 0.9368012, 1.010498, 1.092469, 1.183875, 1.28602, 1.400326, 1.528276, 1.671274, 1.830378, 2.005831, 2.19628, 2.60154, 2.700403, 2.794315,
   2.880734, 2.956948, 3.020264, 3.06824, 3.085842, 3.098932, 3.107381, 3.111117, 3.110125, 3.104447, 3.079479, 3.037604, 2.980859, 2.911705, 2.832772, 2.746654,
   2.655747, 2.281047, 2.103703, 1.93942, 1.789555, 1.654021, 1.531973, 1.422234, 1.323537, 1.234644, 1.154414, 1.081821, 1.015958, 0.9560327, 0.9013551, 0.8513263,
   0.7632045, 0.6882745, 0.6239597, 0.568284, 0.5197151, 0.4770512, 0.4393394, 0.3758619, 0.3247322, 0.2828689, 0.2481188, 0.2189348, 0.172998, 0.138891, 0.1129198, 0.09274531,
   0.06408002, 0.06408002 };
   graph = new TGraph(83,3pipdf_fx3,3pipdf_fy3);
   graph->SetName("3pipdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#7570b3");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3345);

   ci = TColor::GetColor("#7570b3");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_3pipdf3 = new TH1F("Graph_3pipdf3","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_3pipdf3->SetMinimum(0.03060486);
   Graph_3pipdf3->SetMaximum(3.418828);
   Graph_3pipdf3->SetDirectory(nullptr);
   Graph_3pipdf3->SetStats(0);
   Graph_3pipdf3->SetLineWidth(2);
   Graph_3pipdf3->SetMarkerStyle(20);
   Graph_3pipdf3->GetXaxis()->SetNdivisions(505);
   Graph_3pipdf3->GetXaxis()->SetLabelFont(132);
   Graph_3pipdf3->GetXaxis()->SetLabelOffset(0.01);
   Graph_3pipdf3->GetXaxis()->SetLabelSize(0.06);
   Graph_3pipdf3->GetXaxis()->SetTitleSize(0.072);
   Graph_3pipdf3->GetXaxis()->SetTitleOffset(0.95);
   Graph_3pipdf3->GetXaxis()->SetTitleFont(132);
   Graph_3pipdf3->GetYaxis()->SetLabelFont(132);
   Graph_3pipdf3->GetYaxis()->SetLabelOffset(0.01);
   Graph_3pipdf3->GetYaxis()->SetLabelSize(0.06);
   Graph_3pipdf3->GetYaxis()->SetTitleSize(0.072);
   Graph_3pipdf3->GetYaxis()->SetTitleOffset(0.95);
   Graph_3pipdf3->GetYaxis()->SetTitleFont(132);
   Graph_3pipdf3->GetZaxis()->SetLabelFont(132);
   Graph_3pipdf3->GetZaxis()->SetLabelSize(0.06);
   Graph_3pipdf3->GetZaxis()->SetTitleSize(0.072);
   Graph_3pipdf3->GetZaxis()->SetTitleOffset(1.2);
   Graph_3pipdf3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_3pipdf3);
   
   graph->Draw("fl");
   
   Double_t pi0pdf_fx4[67] = { 4800, 4850, 4900, 4925, 4950, 4975, 5000, 5025, 5050, 5075, 5087.5, 5100, 5112.5, 5125, 5137.5, 5150, 5162.5,
   5175, 5187.5, 5200, 5212.5, 5225, 5237.5, 5250, 5275, 5287.5, 5300, 5306.25, 5312.5, 5318.75, 5325, 5331.25, 5337.5,
   5343.75, 5350, 5356.25, 5362.5, 5368.75, 5375, 5381.25, 5387.5, 5400, 5412.5, 5425, 5450, 5475, 5487.5, 5500, 5512.5,
   5525, 5537.5, 5550, 5575, 5600, 5625, 5650, 5675, 5700, 5725, 5750, 5775, 5800, 5850, 5900, 5950,
   6000, 6000 };
   Double_t pi0pdf_fy4[67] = { 0.0119582, 0.01589033, 0.02128313, 0.02471441, 0.02877045, 0.03358239, 0.03931304, 0.04616515, 0.05439167, 0.06430778, 0.07001808, 0.07630352, 0.08322622, 0.0908537, 0.09925836, 0.1085162, 0.1187046,
   0.1298985, 0.142164, 0.1555497, 0.1700728, 0.1857012, 0.2023291, 0.2197486, 0.2554466, 0.2725715, 0.2882026, 0.2951906, 0.3014862, 0.3069921, 0.3116234, 0.3153114, 0.3180071,
   0.3196837, 0.3203375, 0.3199876, 0.3186741, 0.3164554, 0.3134045, 0.309605, 0.3051469, 0.2946257, 0.2825602, 0.2695881, 0.242877, 0.2172223, 0.2052205, 0.1938677, 0.1831869,
   0.1731755, 0.1638145, 0.1550745, 0.1393156, 0.1256008, 0.1136399, 0.1031736, 0.09397848, 0.08586583, 0.07867772, 0.07228233, 0.06656955, 0.06144727, 0.05267685, 0.04548523, 0.03952114,
   0.03452593, 0.03452593 };
   graph = new TGraph(67,pi0pdf_fx4,pi0pdf_fy4);
   graph->SetName("pi0pdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#66a61e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3354);

   ci = TColor::GetColor("#66a61e");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pi0pdf4 = new TH1F("Graph_pi0pdf4","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_pi0pdf4->SetMinimum(0.01076238);
   Graph_pi0pdf4->SetMaximum(0.3511754);
   Graph_pi0pdf4->SetDirectory(nullptr);
   Graph_pi0pdf4->SetStats(0);
   Graph_pi0pdf4->SetLineWidth(2);
   Graph_pi0pdf4->SetMarkerStyle(20);
   Graph_pi0pdf4->GetXaxis()->SetNdivisions(505);
   Graph_pi0pdf4->GetXaxis()->SetLabelFont(132);
   Graph_pi0pdf4->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi0pdf4->GetXaxis()->SetLabelSize(0.06);
   Graph_pi0pdf4->GetXaxis()->SetTitleSize(0.072);
   Graph_pi0pdf4->GetXaxis()->SetTitleOffset(0.95);
   Graph_pi0pdf4->GetXaxis()->SetTitleFont(132);
   Graph_pi0pdf4->GetYaxis()->SetLabelFont(132);
   Graph_pi0pdf4->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi0pdf4->GetYaxis()->SetLabelSize(0.06);
   Graph_pi0pdf4->GetYaxis()->SetTitleSize(0.072);
   Graph_pi0pdf4->GetYaxis()->SetTitleOffset(0.95);
   Graph_pi0pdf4->GetYaxis()->SetTitleFont(132);
   Graph_pi0pdf4->GetZaxis()->SetLabelFont(132);
   Graph_pi0pdf4->GetZaxis()->SetLabelSize(0.06);
   Graph_pi0pdf4->GetZaxis()->SetTitleSize(0.072);
   Graph_pi0pdf4->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi0pdf4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pi0pdf4);
   
   graph->Draw("fl");
   
   Double_t peakbkgpdf_fx5[64] = { 4800, 4825, 4850, 4875, 4900, 4925, 4950, 4962.5, 4975, 4987.5, 5000, 5012.5, 5025, 5037.5, 5050, 5062.5, 5075,
   5087.5, 5100, 5112.5, 5125, 5137.5, 5150, 5156.25, 5162.5, 5168.75, 5175, 5181.25, 5187.5, 5193.75, 5200, 5206.25, 5212.5,
   5218.75, 5225, 5231.25, 5237.5, 5250, 5262.5, 5275, 5287.5, 5300, 5312.5, 5325, 5337.5, 5350, 5362.5, 5375, 5387.5,
   5400, 5425, 5450, 5475, 5500, 5525, 5550, 5600, 5650, 5700, 5750, 5800, 5900, 6000, 6000 };
   Double_t peakbkgpdf_fy5[64] = { 0.01316365, 0.0152681, 0.01777651, 0.02078528, 0.02441963, 0.02884393, 0.0342763, 0.03745817, 0.04100866, 0.04498019, 0.04943341, 0.05443822, 0.06007445, 0.066432, 0.07360944, 0.08171006, 0.09083306,
   0.1010565, 0.1124069, 0.1248096, 0.1380152, 0.1515082, 0.1644296, 0.1703117, 0.1755827, 0.1800701, 0.1836153, 0.1860882, 0.1874015, 0.1875206, 0.1864669, 0.1843143, 0.1811793,
   0.1772078, 0.1725603, 0.1673982, 0.161874, 0.1502641, 0.1385768, 0.1273476, 0.1168649, 0.1072498, 0.09852127, 0.09064245, 0.08354909, 0.07716687, 0.07142067, 0.06623951, 0.06155858,
   0.05732002, 0.04997197, 0.04385859, 0.03872352, 0.0343715, 0.03065284, 0.0274517, 0.02225875, 0.01827016, 0.01514777, 0.01266475, 0.01066407, 0.007693413, 0.005653418, 0.005653418 };
   graph = new TGraph(64,peakbkgpdf_fx5,peakbkgpdf_fy5);
   graph->SetName("peakbkgpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#e7298a");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#e7298a");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_peakbkgpdf5 = new TH1F("Graph_peakbkgpdf5","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_peakbkgpdf5->SetMinimum(0.005088076);
   Graph_peakbkgpdf5->SetMaximum(0.2057073);
   Graph_peakbkgpdf5->SetDirectory(nullptr);
   Graph_peakbkgpdf5->SetStats(0);
   Graph_peakbkgpdf5->SetLineWidth(2);
   Graph_peakbkgpdf5->SetMarkerStyle(20);
   Graph_peakbkgpdf5->GetXaxis()->SetNdivisions(505);
   Graph_peakbkgpdf5->GetXaxis()->SetLabelFont(132);
   Graph_peakbkgpdf5->GetXaxis()->SetLabelOffset(0.01);
   Graph_peakbkgpdf5->GetXaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf5->GetXaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf5->GetXaxis()->SetTitleOffset(0.95);
   Graph_peakbkgpdf5->GetXaxis()->SetTitleFont(132);
   Graph_peakbkgpdf5->GetYaxis()->SetLabelFont(132);
   Graph_peakbkgpdf5->GetYaxis()->SetLabelOffset(0.01);
   Graph_peakbkgpdf5->GetYaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf5->GetYaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf5->GetYaxis()->SetTitleOffset(0.95);
   Graph_peakbkgpdf5->GetYaxis()->SetTitleFont(132);
   Graph_peakbkgpdf5->GetZaxis()->SetLabelFont(132);
   Graph_peakbkgpdf5->GetZaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf5->GetZaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf5->GetZaxis()->SetTitleOffset(1.2);
   Graph_peakbkgpdf5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_peakbkgpdf5);
   
   graph->Draw("fl");
   
   Double_t data_fx3002[12] = { 4850, 4950, 5050, 5150, 5250, 5350, 5450, 5550, 5650, 5750, 5850, 5950 };
   Double_t data_fy3002[12] = { 0, 1, 4, 3, 1, 6, 2, 0, 4, 1, 0, 1 };
   Double_t data_felx3002[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fely3002[12] = { 0, 0.8272462, 1.914339, 1.632705, 0.8272462, 2.379931, 1.291815, 0, 1.914339, 0.8272462, 0, 0.8272462 };
   Double_t data_fehx3002[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fehy3002[12] = { 1.147874, 2.299527, 3.162753, 2.918186, 2.299527, 3.583642, 2.63786, 1.147874, 3.162753, 2.299527, 1.147874, 2.299527 };
   grae = new TGraphAsymmErrors(12,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__b_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of data_plot__b_m",100,4680,6120);
   Graph_data3002->SetMinimum(0);
   Graph_data3002->SetMaximum(10.54201);
   Graph_data3002->SetDirectory(nullptr);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_5627be95c7c0__2 = new TH1D("frame_5627be95c7c0__2","A RooPlot of \"#it{m}_{fit} [Me#kern[-0.14]{V}]\"",12,4800,6000);
   frame_5627be95c7c0__2->SetBinContent(1,10.06282);
   frame_5627be95c7c0__2->SetMinimum(0);
   frame_5627be95c7c0__2->SetMaximum(15);
   frame_5627be95c7c0__2->SetEntries(1);
   frame_5627be95c7c0__2->SetDirectory(nullptr);
   frame_5627be95c7c0__2->SetStats(0);
   frame_5627be95c7c0__2->SetLineWidth(2);
   frame_5627be95c7c0__2->SetMarkerStyle(20);
   frame_5627be95c7c0__2->GetXaxis()->SetTitle("#it{m}_{fit} [Me#kern[-0.14]{V}]");
   frame_5627be95c7c0__2->GetXaxis()->SetNdivisions(505);
   frame_5627be95c7c0__2->GetXaxis()->SetLabelFont(132);
   frame_5627be95c7c0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5627be95c7c0__2->GetXaxis()->SetLabelSize(0.06);
   frame_5627be95c7c0__2->GetXaxis()->SetTitleSize(0.072);
   frame_5627be95c7c0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5627be95c7c0__2->GetXaxis()->SetTitleFont(132);
   frame_5627be95c7c0__2->GetYaxis()->SetTitle("Candidates / (100 Me#kern[-0.14]{V})");
   frame_5627be95c7c0__2->GetYaxis()->SetLabelFont(132);
   frame_5627be95c7c0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5627be95c7c0__2->GetYaxis()->SetLabelSize(0.06);
   frame_5627be95c7c0__2->GetYaxis()->SetTitleSize(0.072);
   frame_5627be95c7c0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5627be95c7c0__2->GetYaxis()->SetTitleFont(132);
   frame_5627be95c7c0__2->GetZaxis()->SetLabelFont(132);
   frame_5627be95c7c0__2->GetZaxis()->SetLabelSize(0.06);
   frame_5627be95c7c0__2->GetZaxis()->SetTitleSize(0.072);
   frame_5627be95c7c0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5627be95c7c0__2->GetZaxis()->SetTitleFont(132);
   frame_5627be95c7c0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.4,0.7,0.9,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("addpdf","Total fit","L");

   ci = TColor::GetColor("#1b9e77");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgpdf","Smooth bkg.","L");

   ci = TColor::GetColor("#d95f02");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("peakbkgpdf","#it{#bar{D}#phi#pi^{+}} bkg.","F");

   ci = TColor::GetColor("#e7298a");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#e7298a");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("3pipdf","3#it{#pi} signal","F");

   ci = TColor::GetColor("#7570b3");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#7570b3");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pi0pdf","3#it{#pi#pi}^{0} signal","F");

   ci = TColor::GetColor("#66a61e");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#66a61e");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.25,0.77,0.31,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#splitline{LHCb}{9 fb^{-1}}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_data_finalpdf_addpdf_bgbern1()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May 14 14:43:27 2024) by ROOT version 6.28/00
   TCanvas *c1 = new TCanvas("c1", "c1",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(4592.593,-3.037975,6074.074,15.94937);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_5627bf2de910__3 = new TH1D("frame_5627bf2de910__3","A RooPlot of \"#it{m}_{fit} [Me#kern[-0.14]{V}]\"",12,4800,6000);
   frame_5627bf2de910__3->SetBinContent(1,10.06282);
   frame_5627bf2de910__3->SetMinimum(0);
   frame_5627bf2de910__3->SetMaximum(15);
   frame_5627bf2de910__3->SetEntries(1);
   frame_5627bf2de910__3->SetDirectory(nullptr);
   frame_5627bf2de910__3->SetStats(0);
   frame_5627bf2de910__3->SetLineWidth(2);
   frame_5627bf2de910__3->SetMarkerStyle(20);
   frame_5627bf2de910__3->GetXaxis()->SetTitle("#it{m}_{fit} [Me#kern[-0.14]{V}]");
   frame_5627bf2de910__3->GetXaxis()->SetNdivisions(505);
   frame_5627bf2de910__3->GetXaxis()->SetLabelFont(132);
   frame_5627bf2de910__3->GetXaxis()->SetLabelOffset(0.01);
   frame_5627bf2de910__3->GetXaxis()->SetLabelSize(0.06);
   frame_5627bf2de910__3->GetXaxis()->SetTitleSize(0.072);
   frame_5627bf2de910__3->GetXaxis()->SetTitleOffset(0.95);
   frame_5627bf2de910__3->GetXaxis()->SetTitleFont(132);
   frame_5627bf2de910__3->GetYaxis()->SetTitle("Candidates / (100 Me#kern[-0.14]{V})");
   frame_5627bf2de910__3->GetYaxis()->SetLabelFont(132);
   frame_5627bf2de910__3->GetYaxis()->SetLabelOffset(0.01);
   frame_5627bf2de910__3->GetYaxis()->SetLabelSize(0.06);
   frame_5627bf2de910__3->GetYaxis()->SetTitleSize(0.072);
   frame_5627bf2de910__3->GetYaxis()->SetTitleOffset(0.95);
   frame_5627bf2de910__3->GetYaxis()->SetTitleFont(132);
   frame_5627bf2de910__3->GetZaxis()->SetLabelFont(132);
   frame_5627bf2de910__3->GetZaxis()->SetLabelSize(0.06);
   frame_5627bf2de910__3->GetZaxis()->SetTitleSize(0.072);
   frame_5627bf2de910__3->GetZaxis()->SetTitleOffset(1.2);
   frame_5627bf2de910__3->GetZaxis()->SetTitleFont(132);
   frame_5627bf2de910__3->Draw("FUNC");
   
   Double_t data_fx3003[12] = { 4850, 4950, 5050, 5150, 5250, 5350, 5450, 5550, 5650, 5750, 5850, 5950 };
   Double_t data_fy3003[12] = { 0, 1, 4, 3, 1, 6, 2, 0, 4, 1, 0, 1 };
   Double_t data_felx3003[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fely3003[12] = { 0, 0.8272462, 1.914339, 1.632705, 0.8272462, 2.379931, 1.291815, 0, 1.914339, 0.8272462, 0, 0.8272462 };
   Double_t data_fehx3003[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fehy3003[12] = { 1.147874, 2.299527, 3.162753, 2.918186, 2.299527, 3.583642, 2.63786, 1.147874, 3.162753, 2.299527, 1.147874, 2.299527 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__b_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3003 = new TH1F("Graph_data3003","Histogram of data_plot__b_m",100,4680,6120);
   Graph_data3003->SetMinimum(0);
   Graph_data3003->SetMaximum(10.54201);
   Graph_data3003->SetDirectory(nullptr);
   Graph_data3003->SetStats(0);
   Graph_data3003->SetLineWidth(2);
   Graph_data3003->SetMarkerStyle(20);
   Graph_data3003->GetXaxis()->SetNdivisions(505);
   Graph_data3003->GetXaxis()->SetLabelFont(132);
   Graph_data3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3003->GetXaxis()->SetLabelSize(0.06);
   Graph_data3003->GetXaxis()->SetTitleSize(0.072);
   Graph_data3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3003->GetXaxis()->SetTitleFont(132);
   Graph_data3003->GetYaxis()->SetLabelFont(132);
   Graph_data3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3003->GetYaxis()->SetLabelSize(0.06);
   Graph_data3003->GetYaxis()->SetTitleSize(0.072);
   Graph_data3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3003->GetYaxis()->SetTitleFont(132);
   Graph_data3003->GetZaxis()->SetLabelFont(132);
   Graph_data3003->GetZaxis()->SetLabelSize(0.06);
   Graph_data3003->GetZaxis()->SetTitleSize(0.072);
   Graph_data3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3003);
   
   grae->Draw("p");
   
   Double_t addpdf_fx6[75] = { 4800, 4850, 4900, 4950, 5000, 5025, 5050, 5075, 5100, 5125, 5150, 5175, 5200, 5212.5, 5225, 5237.5, 5250,
   5256.25, 5262.5, 5268.75, 5275, 5281.25, 5287.5, 5293.75, 5300, 5306.25, 5312.5, 5318.75, 5325, 5337.5, 5343.75, 5346.875, 5350,
   5353.125, 5356.25, 5359.375, 5362.5, 5365.625, 5368.75, 5371.875, 5375, 5378.125, 5381.25, 5387.5, 5400, 5406.25, 5412.5, 5418.75, 5425,
   5431.25, 5437.5, 5443.75, 5450, 5456.25, 5462.5, 5468.75, 5475, 5487.5, 5500, 5512.5, 5525, 5537.5, 5550, 5575, 5600,
   5625, 5650, 5675, 5700, 5750, 5800, 5850, 5900, 6000, 6000 };
   Double_t addpdf_fy6[75] = { 1.690551, 1.674663, 1.666097, 1.668398, 1.68735, 1.705895, 1.732703, 1.770002, 1.820385, 1.886172, 1.967819, 2.062561, 2.16906, 2.229617, 2.298788, 2.380475, 2.479254,
   2.536693, 2.600502, 2.671541, 2.750774, 2.839284, 2.938273, 3.049047, 3.172961, 3.311284, 3.46495, 3.634095, 3.8173, 4.20537, 4.388523, 4.470005, 4.541266,
   4.599667, 4.642813, 4.668801, 4.676438, 4.665388, 4.636206, 4.590264, 4.529571, 4.456549, 4.373791, 4.189089, 3.798175, 3.612075, 3.438586, 3.27911, 3.133621,
   3.001349, 2.881185, 2.771926, 2.672392, 2.58149, 2.498236, 2.421756, 2.351287, 2.225796, 2.117388, 2.02274, 1.939307, 1.865116, 1.798625, 1.684088, 1.588491,
   1.507028, 1.436375, 1.374164, 1.31866, 1.222896, 1.141918, 1.071319, 1.008247, 0.8975654, 0.8975654 };
   TGraph *graph = new TGraph(75,addpdf_fx6,addpdf_fy6);
   graph->SetName("addpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#1b9e77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_addpdf6 = new TH1F("Graph_addpdf6","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_addpdf6->SetMinimum(0.5196781);
   Graph_addpdf6->SetMaximum(5.054325);
   Graph_addpdf6->SetDirectory(nullptr);
   Graph_addpdf6->SetStats(0);
   Graph_addpdf6->SetLineWidth(2);
   Graph_addpdf6->SetMarkerStyle(20);
   Graph_addpdf6->GetXaxis()->SetNdivisions(505);
   Graph_addpdf6->GetXaxis()->SetLabelFont(132);
   Graph_addpdf6->GetXaxis()->SetLabelOffset(0.01);
   Graph_addpdf6->GetXaxis()->SetLabelSize(0.06);
   Graph_addpdf6->GetXaxis()->SetTitleSize(0.072);
   Graph_addpdf6->GetXaxis()->SetTitleOffset(0.95);
   Graph_addpdf6->GetXaxis()->SetTitleFont(132);
   Graph_addpdf6->GetYaxis()->SetLabelFont(132);
   Graph_addpdf6->GetYaxis()->SetLabelOffset(0.01);
   Graph_addpdf6->GetYaxis()->SetLabelSize(0.06);
   Graph_addpdf6->GetYaxis()->SetTitleSize(0.072);
   Graph_addpdf6->GetYaxis()->SetTitleOffset(0.95);
   Graph_addpdf6->GetYaxis()->SetTitleFont(132);
   Graph_addpdf6->GetZaxis()->SetLabelFont(132);
   Graph_addpdf6->GetZaxis()->SetLabelSize(0.06);
   Graph_addpdf6->GetZaxis()->SetTitleSize(0.072);
   Graph_addpdf6->GetZaxis()->SetTitleOffset(1.2);
   Graph_addpdf6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_addpdf6);
   
   graph->Draw("l");
   
   Double_t bkgpdf_fx7[14] = { 4800, 4900, 5000, 5100, 5200, 5300, 5400, 5500, 5600, 5700, 5800, 5900, 6000, 6000 };
   Double_t bkgpdf_fy7[14] = { 1.632293, 1.562531, 1.49277, 1.423008, 1.353247, 1.283485, 1.213724, 1.143962, 1.074201, 1.004439, 0.9346779, 0.8649164, 0.7951549, 0.7951549 };
   graph = new TGraph(14,bkgpdf_fx7,bkgpdf_fy7);
   graph->SetName("bkgpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#d95f02");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgpdf7 = new TH1F("Graph_bkgpdf7","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_bkgpdf7->SetMinimum(0.7114411);
   Graph_bkgpdf7->SetMaximum(1.716006);
   Graph_bkgpdf7->SetDirectory(nullptr);
   Graph_bkgpdf7->SetStats(0);
   Graph_bkgpdf7->SetLineWidth(2);
   Graph_bkgpdf7->SetMarkerStyle(20);
   Graph_bkgpdf7->GetXaxis()->SetNdivisions(505);
   Graph_bkgpdf7->GetXaxis()->SetLabelFont(132);
   Graph_bkgpdf7->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgpdf7->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgpdf7->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgpdf7->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgpdf7->GetXaxis()->SetTitleFont(132);
   Graph_bkgpdf7->GetYaxis()->SetLabelFont(132);
   Graph_bkgpdf7->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkgpdf7->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgpdf7->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgpdf7->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkgpdf7->GetYaxis()->SetTitleFont(132);
   Graph_bkgpdf7->GetZaxis()->SetLabelFont(132);
   Graph_bkgpdf7->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgpdf7->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgpdf7->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgpdf7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgpdf7);
   
   graph->Draw("l");
   
   Double_t 3pipdf_fx8[83] = { 4800, 4900, 4950, 5000, 5050, 5075, 5100, 5125, 5150, 5162.5, 5175, 5187.5, 5200, 5212.5, 5225, 5237.5, 5243.75,
   5250, 5256.25, 5262.5, 5268.75, 5275, 5281.25, 5287.5, 5293.75, 5300, 5306.25, 5312.5, 5318.75, 5325, 5337.5, 5340.625, 5343.75,
   5346.875, 5350, 5353.125, 5356.25, 5357.812, 5359.375, 5360.938, 5362.5, 5364.062, 5365.625, 5368.75, 5371.875, 5375, 5378.125, 5381.25, 5384.375,
   5387.5, 5400, 5406.25, 5412.5, 5418.75, 5425, 5431.25, 5437.5, 5443.75, 5450, 5456.25, 5462.5, 5468.75, 5475, 5481.25, 5487.5,
   5500, 5512.5, 5525, 5537.5, 5550, 5562.5, 5575, 5600, 5625, 5650, 5675, 5700, 5750, 5800, 5850, 5900,
   6000, 6000 };
   Double_t 3pipdf_fy8[83] = { 0.03336089, 0.05826271, 0.07823965, 0.1065699, 0.1478302, 0.1756153, 0.2100918, 0.2534321, 0.3087722, 0.3423194, 0.3807863, 0.4251628, 0.476704, 0.5370189, 0.6081954, 0.6929743, 0.741558,
   0.794993, 0.8539283, 0.9191151, 0.9914216, 1.071846, 1.161528, 1.261746, 1.373896, 1.499433, 1.639734, 1.795838, 1.967983, 2.154842, 2.552463, 2.649463, 2.741606,
   2.826396, 2.901175, 2.9633, 3.010373, 3.027644, 3.040488, 3.048779, 3.052445, 3.051473, 3.045903, 3.021408, 2.980323, 2.92465, 2.856801, 2.779357, 2.694864,
   2.605672, 2.23804, 2.064041, 1.902856, 1.755819, 1.622841, 1.503094, 1.395425, 1.298589, 1.211373, 1.132657, 1.061433, 0.9968118, 0.9380166, 0.8843701, 0.8352848,
   0.7488249, 0.6753079, 0.6122059, 0.55758, 0.5099269, 0.4680675, 0.4310667, 0.3687859, 0.3186199, 0.2775457, 0.2434505, 0.2148164, 0.1697451, 0.1362804, 0.1107982, 0.09100352,
   0.06287755, 0.06287755 };
   graph = new TGraph(83,3pipdf_fx8,3pipdf_fy8);
   graph->SetName("3pipdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#7570b3");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3345);

   ci = TColor::GetColor("#7570b3");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_3pipdf8 = new TH1F("Graph_3pipdf8","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_3pipdf8->SetMinimum(0.0300248);
   Graph_3pipdf8->SetMaximum(3.354354);
   Graph_3pipdf8->SetDirectory(nullptr);
   Graph_3pipdf8->SetStats(0);
   Graph_3pipdf8->SetLineWidth(2);
   Graph_3pipdf8->SetMarkerStyle(20);
   Graph_3pipdf8->GetXaxis()->SetNdivisions(505);
   Graph_3pipdf8->GetXaxis()->SetLabelFont(132);
   Graph_3pipdf8->GetXaxis()->SetLabelOffset(0.01);
   Graph_3pipdf8->GetXaxis()->SetLabelSize(0.06);
   Graph_3pipdf8->GetXaxis()->SetTitleSize(0.072);
   Graph_3pipdf8->GetXaxis()->SetTitleOffset(0.95);
   Graph_3pipdf8->GetXaxis()->SetTitleFont(132);
   Graph_3pipdf8->GetYaxis()->SetLabelFont(132);
   Graph_3pipdf8->GetYaxis()->SetLabelOffset(0.01);
   Graph_3pipdf8->GetYaxis()->SetLabelSize(0.06);
   Graph_3pipdf8->GetYaxis()->SetTitleSize(0.072);
   Graph_3pipdf8->GetYaxis()->SetTitleOffset(0.95);
   Graph_3pipdf8->GetYaxis()->SetTitleFont(132);
   Graph_3pipdf8->GetZaxis()->SetLabelFont(132);
   Graph_3pipdf8->GetZaxis()->SetLabelSize(0.06);
   Graph_3pipdf8->GetZaxis()->SetTitleSize(0.072);
   Graph_3pipdf8->GetZaxis()->SetTitleOffset(1.2);
   Graph_3pipdf8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_3pipdf8);
   
   graph->Draw("fl");
   
   Double_t pi0pdf_fx9[67] = { 4800, 4850, 4900, 4925, 4950, 4975, 5000, 5025, 5050, 5075, 5087.5, 5100, 5112.5, 5125, 5137.5, 5150, 5162.5,
   5175, 5187.5, 5200, 5212.5, 5225, 5237.5, 5250, 5275, 5287.5, 5300, 5306.25, 5312.5, 5318.75, 5325, 5331.25, 5337.5,
   5343.75, 5350, 5356.25, 5362.5, 5368.75, 5375, 5381.25, 5387.5, 5400, 5412.5, 5425, 5450, 5475, 5487.5, 5500, 5512.5,
   5525, 5537.5, 5550, 5575, 5600, 5625, 5650, 5675, 5700, 5725, 5750, 5775, 5800, 5850, 5900, 5950,
   6000, 6000 };
   Double_t pi0pdf_fy9[67] = { 0.01173203, 0.01558998, 0.0208811, 0.02424771, 0.02822733, 0.03294864, 0.03857137, 0.04529448, 0.05336616, 0.06309567, 0.06869852, 0.07486571, 0.08165818, 0.08914218, 0.09738875, 0.1064725, 0.1164693,
   0.1274526, 0.1394874, 0.1526214, 0.1668714, 0.1822059, 0.1985211, 0.215613, 0.2506395, 0.2674423, 0.2827793, 0.2896359, 0.2958131, 0.3012155, 0.3057598, 0.3093785, 0.3120236,
   0.3136688, 0.3143105, 0.3139674, 0.3126789, 0.3105022, 0.307509, 0.3037813, 0.2994074, 0.2890847, 0.2772467, 0.2645193, 0.2383114, 0.2131399, 0.2013641, 0.190225, 0.1797452,
   0.1699222, 0.1607373, 0.1521617, 0.1366993, 0.1232423, 0.1115064, 0.1012368, 0.09221451, 0.08425432, 0.07720129, 0.07092605, 0.0653206, 0.06029454, 0.05168885, 0.04463229, 0.03878017,
   0.03387874, 0.03387874 };
   graph = new TGraph(67,pi0pdf_fx9,pi0pdf_fy9);
   graph->SetName("pi0pdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#66a61e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3354);

   ci = TColor::GetColor("#66a61e");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pi0pdf9 = new TH1F("Graph_pi0pdf9","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_pi0pdf9->SetMinimum(0.01055882);
   Graph_pi0pdf9->SetMaximum(0.3445683);
   Graph_pi0pdf9->SetDirectory(nullptr);
   Graph_pi0pdf9->SetStats(0);
   Graph_pi0pdf9->SetLineWidth(2);
   Graph_pi0pdf9->SetMarkerStyle(20);
   Graph_pi0pdf9->GetXaxis()->SetNdivisions(505);
   Graph_pi0pdf9->GetXaxis()->SetLabelFont(132);
   Graph_pi0pdf9->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi0pdf9->GetXaxis()->SetLabelSize(0.06);
   Graph_pi0pdf9->GetXaxis()->SetTitleSize(0.072);
   Graph_pi0pdf9->GetXaxis()->SetTitleOffset(0.95);
   Graph_pi0pdf9->GetXaxis()->SetTitleFont(132);
   Graph_pi0pdf9->GetYaxis()->SetLabelFont(132);
   Graph_pi0pdf9->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi0pdf9->GetYaxis()->SetLabelSize(0.06);
   Graph_pi0pdf9->GetYaxis()->SetTitleSize(0.072);
   Graph_pi0pdf9->GetYaxis()->SetTitleOffset(0.95);
   Graph_pi0pdf9->GetYaxis()->SetTitleFont(132);
   Graph_pi0pdf9->GetZaxis()->SetLabelFont(132);
   Graph_pi0pdf9->GetZaxis()->SetLabelSize(0.06);
   Graph_pi0pdf9->GetZaxis()->SetTitleSize(0.072);
   Graph_pi0pdf9->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi0pdf9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pi0pdf9);
   
   graph->Draw("fl");
   
   Double_t peakbkgpdf_fx10[64] = { 4800, 4825, 4850, 4875, 4900, 4925, 4950, 4962.5, 4975, 4987.5, 5000, 5012.5, 5025, 5037.5, 5050, 5062.5, 5075,
   5087.5, 5100, 5112.5, 5125, 5137.5, 5150, 5156.25, 5162.5, 5168.75, 5175, 5181.25, 5187.5, 5193.75, 5200, 5206.25, 5212.5,
   5218.75, 5225, 5231.25, 5237.5, 5250, 5262.5, 5275, 5287.5, 5300, 5312.5, 5325, 5337.5, 5350, 5362.5, 5375, 5387.5,
   5400, 5425, 5450, 5475, 5500, 5525, 5550, 5600, 5650, 5700, 5750, 5800, 5900, 6000, 6000 };
   Double_t peakbkgpdf_fy10[64] = { 0.01316516, 0.01526985, 0.01777853, 0.02078764, 0.0244224, 0.02884719, 0.03428015, 0.03746237, 0.04101326, 0.04498522, 0.04943893, 0.05444427, 0.06008112, 0.06643935, 0.07361755, 0.08171903, 0.09084299,
   0.1010675, 0.1124191, 0.1248231, 0.13803, 0.1515245, 0.1644474, 0.1703301, 0.1756017, 0.1800898, 0.1836354, 0.1861087, 0.1874223, 0.1875416, 0.1864879, 0.1843352, 0.1812,
   0.1772283, 0.1725803, 0.1674178, 0.1618931, 0.1502819, 0.1385934, 0.127363, 0.1168791, 0.1072628, 0.09853331, 0.09065355, 0.08355935, 0.07717635, 0.07142947, 0.06624768, 0.06156619,
   0.05732711, 0.04997816, 0.04386404, 0.03872834, 0.03437579, 0.03065667, 0.02745513, 0.02226155, 0.01827246, 0.01514969, 0.01266637, 0.01066544, 0.007694407, 0.005654155, 0.005654155 };
   graph = new TGraph(64,peakbkgpdf_fx10,peakbkgpdf_fy10);
   graph->SetName("peakbkgpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#e7298a");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#e7298a");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_peakbkgpdf10 = new TH1F("Graph_peakbkgpdf10","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_peakbkgpdf10->SetMinimum(0.005088739);
   Graph_peakbkgpdf10->SetMaximum(0.2057303);
   Graph_peakbkgpdf10->SetDirectory(nullptr);
   Graph_peakbkgpdf10->SetStats(0);
   Graph_peakbkgpdf10->SetLineWidth(2);
   Graph_peakbkgpdf10->SetMarkerStyle(20);
   Graph_peakbkgpdf10->GetXaxis()->SetNdivisions(505);
   Graph_peakbkgpdf10->GetXaxis()->SetLabelFont(132);
   Graph_peakbkgpdf10->GetXaxis()->SetLabelOffset(0.01);
   Graph_peakbkgpdf10->GetXaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf10->GetXaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf10->GetXaxis()->SetTitleOffset(0.95);
   Graph_peakbkgpdf10->GetXaxis()->SetTitleFont(132);
   Graph_peakbkgpdf10->GetYaxis()->SetLabelFont(132);
   Graph_peakbkgpdf10->GetYaxis()->SetLabelOffset(0.01);
   Graph_peakbkgpdf10->GetYaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf10->GetYaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf10->GetYaxis()->SetTitleOffset(0.95);
   Graph_peakbkgpdf10->GetYaxis()->SetTitleFont(132);
   Graph_peakbkgpdf10->GetZaxis()->SetLabelFont(132);
   Graph_peakbkgpdf10->GetZaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf10->GetZaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf10->GetZaxis()->SetTitleOffset(1.2);
   Graph_peakbkgpdf10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_peakbkgpdf10);
   
   graph->Draw("fl");
   
   Double_t data_fx3004[12] = { 4850, 4950, 5050, 5150, 5250, 5350, 5450, 5550, 5650, 5750, 5850, 5950 };
   Double_t data_fy3004[12] = { 0, 1, 4, 3, 1, 6, 2, 0, 4, 1, 0, 1 };
   Double_t data_felx3004[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fely3004[12] = { 0, 0.8272462, 1.914339, 1.632705, 0.8272462, 2.379931, 1.291815, 0, 1.914339, 0.8272462, 0, 0.8272462 };
   Double_t data_fehx3004[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fehy3004[12] = { 1.147874, 2.299527, 3.162753, 2.918186, 2.299527, 3.583642, 2.63786, 1.147874, 3.162753, 2.299527, 1.147874, 2.299527 };
   grae = new TGraphAsymmErrors(12,data_fx3004,data_fy3004,data_felx3004,data_fehx3004,data_fely3004,data_fehy3004);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__b_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3004 = new TH1F("Graph_data3004","Histogram of data_plot__b_m",100,4680,6120);
   Graph_data3004->SetMinimum(0);
   Graph_data3004->SetMaximum(10.54201);
   Graph_data3004->SetDirectory(nullptr);
   Graph_data3004->SetStats(0);
   Graph_data3004->SetLineWidth(2);
   Graph_data3004->SetMarkerStyle(20);
   Graph_data3004->GetXaxis()->SetNdivisions(505);
   Graph_data3004->GetXaxis()->SetLabelFont(132);
   Graph_data3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3004->GetXaxis()->SetLabelSize(0.06);
   Graph_data3004->GetXaxis()->SetTitleSize(0.072);
   Graph_data3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3004->GetXaxis()->SetTitleFont(132);
   Graph_data3004->GetYaxis()->SetLabelFont(132);
   Graph_data3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3004->GetYaxis()->SetLabelSize(0.06);
   Graph_data3004->GetYaxis()->SetTitleSize(0.072);
   Graph_data3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3004->GetYaxis()->SetTitleFont(132);
   Graph_data3004->GetZaxis()->SetLabelFont(132);
   Graph_data3004->GetZaxis()->SetLabelSize(0.06);
   Graph_data3004->GetZaxis()->SetTitleSize(0.072);
   Graph_data3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3004);
   
   grae->Draw("p");
   
   TH1D *frame_5627bf2de910__4 = new TH1D("frame_5627bf2de910__4","A RooPlot of \"#it{m}_{fit} [Me#kern[-0.14]{V}]\"",12,4800,6000);
   frame_5627bf2de910__4->SetBinContent(1,10.06282);
   frame_5627bf2de910__4->SetMinimum(0);
   frame_5627bf2de910__4->SetMaximum(15);
   frame_5627bf2de910__4->SetEntries(1);
   frame_5627bf2de910__4->SetDirectory(nullptr);
   frame_5627bf2de910__4->SetStats(0);
   frame_5627bf2de910__4->SetLineWidth(2);
   frame_5627bf2de910__4->SetMarkerStyle(20);
   frame_5627bf2de910__4->GetXaxis()->SetTitle("#it{m}_{fit} [Me#kern[-0.14]{V}]");
   frame_5627bf2de910__4->GetXaxis()->SetNdivisions(505);
   frame_5627bf2de910__4->GetXaxis()->SetLabelFont(132);
   frame_5627bf2de910__4->GetXaxis()->SetLabelOffset(0.01);
   frame_5627bf2de910__4->GetXaxis()->SetLabelSize(0.06);
   frame_5627bf2de910__4->GetXaxis()->SetTitleSize(0.072);
   frame_5627bf2de910__4->GetXaxis()->SetTitleOffset(0.95);
   frame_5627bf2de910__4->GetXaxis()->SetTitleFont(132);
   frame_5627bf2de910__4->GetYaxis()->SetTitle("Candidates / (100 Me#kern[-0.14]{V})");
   frame_5627bf2de910__4->GetYaxis()->SetLabelFont(132);
   frame_5627bf2de910__4->GetYaxis()->SetLabelOffset(0.01);
   frame_5627bf2de910__4->GetYaxis()->SetLabelSize(0.06);
   frame_5627bf2de910__4->GetYaxis()->SetTitleSize(0.072);
   frame_5627bf2de910__4->GetYaxis()->SetTitleOffset(0.95);
   frame_5627bf2de910__4->GetYaxis()->SetTitleFont(132);
   frame_5627bf2de910__4->GetZaxis()->SetLabelFont(132);
   frame_5627bf2de910__4->GetZaxis()->SetLabelSize(0.06);
   frame_5627bf2de910__4->GetZaxis()->SetTitleSize(0.072);
   frame_5627bf2de910__4->GetZaxis()->SetTitleOffset(1.2);
   frame_5627bf2de910__4->GetZaxis()->SetTitleFont(132);
   frame_5627bf2de910__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.4,0.7,0.9,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("addpdf","Total fit","L");

   ci = TColor::GetColor("#1b9e77");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgpdf","Smooth bkg.","L");

   ci = TColor::GetColor("#d95f02");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("peakbkgpdf","#it{#bar{D}#phi#pi^{+}} bkg.","F");

   ci = TColor::GetColor("#e7298a");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#e7298a");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("3pipdf","3#it{#pi} signal","F");

   ci = TColor::GetColor("#7570b3");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#7570b3");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pi0pdf","3#it{#pi#pi}^{0} signal","F");

   ci = TColor::GetColor("#66a61e");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#66a61e");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.25,0.77,0.31,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#splitline{LHCb}{9 fb^{-1}}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_data_finalpdf_addpdf_bgbern2()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May 14 14:43:32 2024) by ROOT version 6.28/00
   TCanvas *c1 = new TCanvas("c1", "c1",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(4592.593,-3.037975,6074.074,15.94937);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_5627bf1f1550__5 = new TH1D("frame_5627bf1f1550__5","A RooPlot of \"#it{m}_{fit} [Me#kern[-0.14]{V}]\"",12,4800,6000);
   frame_5627bf1f1550__5->SetBinContent(1,10.06282);
   frame_5627bf1f1550__5->SetMinimum(0);
   frame_5627bf1f1550__5->SetMaximum(15);
   frame_5627bf1f1550__5->SetEntries(1);
   frame_5627bf1f1550__5->SetDirectory(nullptr);
   frame_5627bf1f1550__5->SetStats(0);
   frame_5627bf1f1550__5->SetLineWidth(2);
   frame_5627bf1f1550__5->SetMarkerStyle(20);
   frame_5627bf1f1550__5->GetXaxis()->SetTitle("#it{m}_{fit} [Me#kern[-0.14]{V}]");
   frame_5627bf1f1550__5->GetXaxis()->SetNdivisions(505);
   frame_5627bf1f1550__5->GetXaxis()->SetLabelFont(132);
   frame_5627bf1f1550__5->GetXaxis()->SetLabelOffset(0.01);
   frame_5627bf1f1550__5->GetXaxis()->SetLabelSize(0.06);
   frame_5627bf1f1550__5->GetXaxis()->SetTitleSize(0.072);
   frame_5627bf1f1550__5->GetXaxis()->SetTitleOffset(0.95);
   frame_5627bf1f1550__5->GetXaxis()->SetTitleFont(132);
   frame_5627bf1f1550__5->GetYaxis()->SetTitle("Candidates / (100 Me#kern[-0.14]{V})");
   frame_5627bf1f1550__5->GetYaxis()->SetLabelFont(132);
   frame_5627bf1f1550__5->GetYaxis()->SetLabelOffset(0.01);
   frame_5627bf1f1550__5->GetYaxis()->SetLabelSize(0.06);
   frame_5627bf1f1550__5->GetYaxis()->SetTitleSize(0.072);
   frame_5627bf1f1550__5->GetYaxis()->SetTitleOffset(0.95);
   frame_5627bf1f1550__5->GetYaxis()->SetTitleFont(132);
   frame_5627bf1f1550__5->GetZaxis()->SetLabelFont(132);
   frame_5627bf1f1550__5->GetZaxis()->SetLabelSize(0.06);
   frame_5627bf1f1550__5->GetZaxis()->SetTitleSize(0.072);
   frame_5627bf1f1550__5->GetZaxis()->SetTitleOffset(1.2);
   frame_5627bf1f1550__5->GetZaxis()->SetTitleFont(132);
   frame_5627bf1f1550__5->Draw("FUNC");
   
   Double_t data_fx3005[12] = { 4850, 4950, 5050, 5150, 5250, 5350, 5450, 5550, 5650, 5750, 5850, 5950 };
   Double_t data_fy3005[12] = { 0, 1, 4, 3, 1, 6, 2, 0, 4, 1, 0, 1 };
   Double_t data_felx3005[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fely3005[12] = { 0, 0.8272462, 1.914339, 1.632705, 0.8272462, 2.379931, 1.291815, 0, 1.914339, 0.8272462, 0, 0.8272462 };
   Double_t data_fehx3005[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fehy3005[12] = { 1.147874, 2.299527, 3.162753, 2.918186, 2.299527, 3.583642, 2.63786, 1.147874, 3.162753, 2.299527, 1.147874, 2.299527 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__b_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3005 = new TH1F("Graph_data3005","Histogram of data_plot__b_m",100,4680,6120);
   Graph_data3005->SetMinimum(0);
   Graph_data3005->SetMaximum(10.54201);
   Graph_data3005->SetDirectory(nullptr);
   Graph_data3005->SetStats(0);
   Graph_data3005->SetLineWidth(2);
   Graph_data3005->SetMarkerStyle(20);
   Graph_data3005->GetXaxis()->SetNdivisions(505);
   Graph_data3005->GetXaxis()->SetLabelFont(132);
   Graph_data3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3005->GetXaxis()->SetLabelSize(0.06);
   Graph_data3005->GetXaxis()->SetTitleSize(0.072);
   Graph_data3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3005->GetXaxis()->SetTitleFont(132);
   Graph_data3005->GetYaxis()->SetLabelFont(132);
   Graph_data3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3005->GetYaxis()->SetLabelSize(0.06);
   Graph_data3005->GetYaxis()->SetTitleSize(0.072);
   Graph_data3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3005->GetYaxis()->SetTitleFont(132);
   Graph_data3005->GetZaxis()->SetLabelFont(132);
   Graph_data3005->GetZaxis()->SetLabelSize(0.06);
   Graph_data3005->GetZaxis()->SetTitleSize(0.072);
   Graph_data3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3005);
   
   grae->Draw("p");
   
   Double_t addpdf_fx11[56] = { 4800, 4850, 4900, 4950, 5000, 5050, 5100, 5200, 5225, 5237.5, 5250, 5262.5, 5275, 5287.5, 5293.75, 5300, 5306.25,
   5312.5, 5318.75, 5325, 5337.5, 5343.75, 5350, 5353.125, 5356.25, 5359.375, 5362.5, 5365.625, 5368.75, 5371.875, 5375, 5381.25, 5387.5,
   5400, 5406.25, 5412.5, 5418.75, 5425, 5431.25, 5437.5, 5450, 5462.5, 5475, 5487.5, 5500, 5525, 5550, 5600, 5700,
   5750, 5800, 5850, 5900, 5950, 6000, 6000 };
   Double_t addpdf_fy11[56] = { 0.4862792, 0.757296, 1.010559, 1.248667, 1.475921, 1.699652, 1.931648, 2.429503, 2.552352, 2.620253, 2.696623, 2.785026, 2.889613, 3.015427, 3.088151, 3.168499, 3.257235,
   3.354916, 3.461625, 3.576508, 3.818466, 3.932496, 4.027981, 4.064822, 4.092426, 4.109647, 4.115768, 4.110584, 4.094425, 4.068115, 4.032859, 3.941432, 3.832295,
   3.600107, 3.489148, 3.385442, 3.289832, 3.202301, 3.122385, 3.049417, 2.921438, 2.812938, 2.719443, 2.637486, 2.564432, 2.437481, 2.327474, 2.133529, 1.768474,
   1.575464, 1.368573, 1.145109, 0.903326, 0.6420427, 0.3604352, 0.3604352 };
   TGraph *graph = new TGraph(56,addpdf_fx11,addpdf_fy11);
   graph->SetName("addpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#1b9e77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_addpdf11 = new TH1F("Graph_addpdf11","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_addpdf11->SetMinimum(0.3243917);
   Graph_addpdf11->SetMaximum(4.491302);
   Graph_addpdf11->SetDirectory(nullptr);
   Graph_addpdf11->SetStats(0);
   Graph_addpdf11->SetLineWidth(2);
   Graph_addpdf11->SetMarkerStyle(20);
   Graph_addpdf11->GetXaxis()->SetNdivisions(505);
   Graph_addpdf11->GetXaxis()->SetLabelFont(132);
   Graph_addpdf11->GetXaxis()->SetLabelOffset(0.01);
   Graph_addpdf11->GetXaxis()->SetLabelSize(0.06);
   Graph_addpdf11->GetXaxis()->SetTitleSize(0.072);
   Graph_addpdf11->GetXaxis()->SetTitleOffset(0.95);
   Graph_addpdf11->GetXaxis()->SetTitleFont(132);
   Graph_addpdf11->GetYaxis()->SetLabelFont(132);
   Graph_addpdf11->GetYaxis()->SetLabelOffset(0.01);
   Graph_addpdf11->GetYaxis()->SetLabelSize(0.06);
   Graph_addpdf11->GetYaxis()->SetTitleSize(0.072);
   Graph_addpdf11->GetYaxis()->SetTitleOffset(0.95);
   Graph_addpdf11->GetYaxis()->SetTitleFont(132);
   Graph_addpdf11->GetZaxis()->SetLabelFont(132);
   Graph_addpdf11->GetZaxis()->SetLabelSize(0.06);
   Graph_addpdf11->GetZaxis()->SetTitleSize(0.072);
   Graph_addpdf11->GetZaxis()->SetTitleOffset(1.2);
   Graph_addpdf11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_addpdf11);
   
   graph->Draw("l");
   
   Double_t bkgpdf_fx12[50] = { 4800, 4825, 4850, 4875, 4900, 4925, 4950, 4975, 5000, 5025, 5050, 5075, 5100, 5125, 5150, 5175, 5200,
   5225, 5250, 5275, 5300, 5325, 5350, 5375, 5400, 5425, 5450, 5475, 5500, 5525, 5550, 5575, 5600,
   5625, 5650, 5675, 5700, 5725, 5750, 5775, 5800, 5825, 5850, 5875, 5900, 5925, 5950, 5975, 6000,
   6000 };
   Double_t bkgpdf_fy12[50] = { 0.446057, 0.5778154, 0.7038346, 0.8241146, 0.9386554, 1.047457, 1.150519, 1.247843, 1.339427, 1.425272, 1.505378, 1.579744, 1.648372, 1.71126, 1.768409, 1.819819, 1.865489,
   1.905421, 1.939613, 1.968067, 1.990781, 2.007755, 2.018991, 2.024487, 2.024245, 2.018263, 2.006542, 1.989082, 1.965882, 1.936944, 1.902266, 1.861849, 1.815693,
   1.763798, 1.706163, 1.642789, 1.573677, 1.498825, 1.418233, 1.331903, 1.239834, 1.142025, 1.038477, 0.9291899, 0.8141637, 0.6933983, 0.5668937, 0.43465, 0.2966671,
   0.2966671 };
   graph = new TGraph(50,bkgpdf_fx12,bkgpdf_fy12);
   graph->SetName("bkgpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#d95f02");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgpdf12 = new TH1F("Graph_bkgpdf12","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_bkgpdf12->SetMinimum(0.123885);
   Graph_bkgpdf12->SetMaximum(2.19727);
   Graph_bkgpdf12->SetDirectory(nullptr);
   Graph_bkgpdf12->SetStats(0);
   Graph_bkgpdf12->SetLineWidth(2);
   Graph_bkgpdf12->SetMarkerStyle(20);
   Graph_bkgpdf12->GetXaxis()->SetNdivisions(505);
   Graph_bkgpdf12->GetXaxis()->SetLabelFont(132);
   Graph_bkgpdf12->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgpdf12->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgpdf12->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgpdf12->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgpdf12->GetXaxis()->SetTitleFont(132);
   Graph_bkgpdf12->GetYaxis()->SetLabelFont(132);
   Graph_bkgpdf12->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkgpdf12->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgpdf12->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgpdf12->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkgpdf12->GetYaxis()->SetTitleFont(132);
   Graph_bkgpdf12->GetZaxis()->SetLabelFont(132);
   Graph_bkgpdf12->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgpdf12->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgpdf12->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgpdf12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgpdf12);
   
   graph->Draw("l");
   
   Double_t 3pipdf_fx13[83] = { 4800, 4900, 4950, 5000, 5050, 5075, 5100, 5125, 5150, 5162.5, 5175, 5187.5, 5200, 5212.5, 5225, 5237.5, 5243.75,
   5250, 5256.25, 5262.5, 5268.75, 5275, 5281.25, 5287.5, 5293.75, 5300, 5306.25, 5312.5, 5318.75, 5325, 5337.5, 5340.625, 5343.75,
   5346.875, 5350, 5353.125, 5356.25, 5357.812, 5359.375, 5360.938, 5362.5, 5364.062, 5365.625, 5368.75, 5371.875, 5375, 5378.125, 5381.25, 5384.375,
   5387.5, 5400, 5406.25, 5412.5, 5418.75, 5425, 5431.25, 5437.5, 5443.75, 5450, 5456.25, 5462.5, 5468.75, 5475, 5481.25, 5487.5,
   5500, 5512.5, 5525, 5537.5, 5550, 5562.5, 5575, 5600, 5625, 5650, 5675, 5700, 5750, 5800, 5850, 5900,
   6000, 6000 };
   Double_t 3pipdf_fy13[83] = { 0.02004697, 0.03501007, 0.04701372, 0.06403646, 0.08882816, 0.1055229, 0.1262381, 0.1522788, 0.1855293, 0.2056856, 0.2287976, 0.2554601, 0.2864272, 0.3226653, 0.365429, 0.4163646, 0.4455538,
   0.4776575, 0.5130655, 0.5522293, 0.5956702, 0.6439884, 0.6978679, 0.7580769, 0.8254548, 0.9008754, 0.9851661, 1.078952, 1.182378, 1.294647, 1.533574, 1.591869, 1.64725,
   1.698218, 1.743175, 1.780534, 1.808852, 1.819247, 1.826983, 1.831983, 1.834204, 1.833638, 1.830309, 1.815623, 1.790965, 1.757537, 1.716786, 1.670265, 1.619503,
   1.565912, 1.344994, 1.240425, 1.143554, 1.055184, 0.9752627, 0.903294, 0.8385842, 0.7803851, 0.7279681, 0.6806594, 0.637854, 0.5990174, 0.5636822, 0.5314415, 0.5019421,
   0.4499818, 0.4058004, 0.3678784, 0.3350506, 0.3064134, 0.2812581, 0.2590227, 0.2215959, 0.1914497, 0.1667674, 0.146279, 0.1290726, 0.1019892, 0.08188067, 0.06656896, 0.05467496,
   0.03777539, 0.03777539 };
   graph = new TGraph(83,3pipdf_fx13,3pipdf_fy13);
   graph->SetName("3pipdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#7570b3");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3345);

   ci = TColor::GetColor("#7570b3");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_3pipdf13 = new TH1F("Graph_3pipdf13","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_3pipdf13->SetMinimum(0.01804227);
   Graph_3pipdf13->SetMaximum(2.01562);
   Graph_3pipdf13->SetDirectory(nullptr);
   Graph_3pipdf13->SetStats(0);
   Graph_3pipdf13->SetLineWidth(2);
   Graph_3pipdf13->SetMarkerStyle(20);
   Graph_3pipdf13->GetXaxis()->SetNdivisions(505);
   Graph_3pipdf13->GetXaxis()->SetLabelFont(132);
   Graph_3pipdf13->GetXaxis()->SetLabelOffset(0.01);
   Graph_3pipdf13->GetXaxis()->SetLabelSize(0.06);
   Graph_3pipdf13->GetXaxis()->SetTitleSize(0.072);
   Graph_3pipdf13->GetXaxis()->SetTitleOffset(0.95);
   Graph_3pipdf13->GetXaxis()->SetTitleFont(132);
   Graph_3pipdf13->GetYaxis()->SetLabelFont(132);
   Graph_3pipdf13->GetYaxis()->SetLabelOffset(0.01);
   Graph_3pipdf13->GetYaxis()->SetLabelSize(0.06);
   Graph_3pipdf13->GetYaxis()->SetTitleSize(0.072);
   Graph_3pipdf13->GetYaxis()->SetTitleOffset(0.95);
   Graph_3pipdf13->GetYaxis()->SetTitleFont(132);
   Graph_3pipdf13->GetZaxis()->SetLabelFont(132);
   Graph_3pipdf13->GetZaxis()->SetLabelSize(0.06);
   Graph_3pipdf13->GetZaxis()->SetTitleSize(0.072);
   Graph_3pipdf13->GetZaxis()->SetTitleOffset(1.2);
   Graph_3pipdf13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_3pipdf13);
   
   graph->Draw("fl");
   
   Double_t pi0pdf_fx14[67] = { 4800, 4850, 4900, 4925, 4950, 4975, 5000, 5025, 5050, 5075, 5087.5, 5100, 5112.5, 5125, 5137.5, 5150, 5162.5,
   5175, 5187.5, 5200, 5212.5, 5225, 5237.5, 5250, 5275, 5287.5, 5300, 5306.25, 5312.5, 5318.75, 5325, 5331.25, 5337.5,
   5343.75, 5350, 5356.25, 5362.5, 5368.75, 5375, 5381.25, 5387.5, 5400, 5412.5, 5425, 5450, 5475, 5487.5, 5500, 5512.5,
   5525, 5537.5, 5550, 5575, 5600, 5625, 5650, 5675, 5700, 5725, 5750, 5775, 5800, 5850, 5900, 5950,
   6000, 6000 };
   Double_t pi0pdf_fy14[67] = { 0.007050922, 0.009369035, 0.01254815, 0.01457089, 0.01696188, 0.01979844, 0.02317652, 0.02721565, 0.03206493, 0.03791015, 0.0412762, 0.04498128, 0.04906203, 0.05355827, 0.05851269, 0.06397012, 0.06997621,
   0.07657514, 0.08380603, 0.09169754, 0.10026, 0.1094744, 0.1192787, 0.1295504, 0.1506028, 0.1607034, 0.1699238, 0.1740463, 0.1777605, 0.1810091, 0.1837419, 0.1859183, 0.1875095,
   0.1884995, 0.1888862, 0.1886807, 0.1879067, 0.1865988, 0.1847998, 0.1825592, 0.17993, 0.1737248, 0.1666087, 0.158958, 0.1432045, 0.128075, 0.1209974, 0.1143028, 0.1080046,
   0.1021012, 0.09658152, 0.09142811, 0.08213639, 0.0740501, 0.06699817, 0.06082753, 0.05540641, 0.05062357, 0.04638584, 0.04261549, 0.03924759, 0.03622783, 0.03105738, 0.0268177, 0.02330168,
   0.02035684, 0.02035684 };
   graph = new TGraph(67,pi0pdf_fx14,pi0pdf_fy14);
   graph->SetName("pi0pdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#66a61e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3354);

   ci = TColor::GetColor("#66a61e");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pi0pdf14 = new TH1F("Graph_pi0pdf14","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_pi0pdf14->SetMinimum(0.00634583);
   Graph_pi0pdf14->SetMaximum(0.2070697);
   Graph_pi0pdf14->SetDirectory(nullptr);
   Graph_pi0pdf14->SetStats(0);
   Graph_pi0pdf14->SetLineWidth(2);
   Graph_pi0pdf14->SetMarkerStyle(20);
   Graph_pi0pdf14->GetXaxis()->SetNdivisions(505);
   Graph_pi0pdf14->GetXaxis()->SetLabelFont(132);
   Graph_pi0pdf14->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi0pdf14->GetXaxis()->SetLabelSize(0.06);
   Graph_pi0pdf14->GetXaxis()->SetTitleSize(0.072);
   Graph_pi0pdf14->GetXaxis()->SetTitleOffset(0.95);
   Graph_pi0pdf14->GetXaxis()->SetTitleFont(132);
   Graph_pi0pdf14->GetYaxis()->SetLabelFont(132);
   Graph_pi0pdf14->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi0pdf14->GetYaxis()->SetLabelSize(0.06);
   Graph_pi0pdf14->GetYaxis()->SetTitleSize(0.072);
   Graph_pi0pdf14->GetYaxis()->SetTitleOffset(0.95);
   Graph_pi0pdf14->GetYaxis()->SetTitleFont(132);
   Graph_pi0pdf14->GetZaxis()->SetLabelFont(132);
   Graph_pi0pdf14->GetZaxis()->SetLabelSize(0.06);
   Graph_pi0pdf14->GetZaxis()->SetTitleSize(0.072);
   Graph_pi0pdf14->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi0pdf14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pi0pdf14);
   
   graph->Draw("fl");
   
   Double_t peakbkgpdf_fx15[64] = { 4800, 4825, 4850, 4875, 4900, 4925, 4950, 4962.5, 4975, 4987.5, 5000, 5012.5, 5025, 5037.5, 5050, 5062.5, 5075,
   5087.5, 5100, 5112.5, 5125, 5137.5, 5150, 5156.25, 5162.5, 5168.75, 5175, 5181.25, 5187.5, 5193.75, 5200, 5206.25, 5212.5,
   5218.75, 5225, 5231.25, 5237.5, 5250, 5262.5, 5275, 5287.5, 5300, 5312.5, 5325, 5337.5, 5350, 5362.5, 5375, 5387.5,
   5400, 5425, 5450, 5475, 5500, 5525, 5550, 5600, 5650, 5700, 5750, 5800, 5900, 6000, 6000 };
   Double_t peakbkgpdf_fy15[64] = { 0.01312425, 0.01522225, 0.01772295, 0.02072245, 0.02434556, 0.02875615, 0.03417163, 0.03734359, 0.04088302, 0.04484214, 0.04928143, 0.05427056, 0.05988912, 0.06622671, 0.07338158, 0.0814567, 0.09055096,
   0.1007422, 0.1120568, 0.1244205, 0.1375845, 0.1510353, 0.1639165, 0.1697805, 0.1750354, 0.1795093, 0.1830439, 0.1855097, 0.1868195, 0.186939, 0.1858892, 0.1837439, 0.1806192,
   0.1766605, 0.1720277, 0.166882, 0.1613751, 0.1498014, 0.1381503, 0.1269558, 0.1165053, 0.1069197, 0.09821804, 0.0903634, 0.08329182, 0.07692918, 0.07120062, 0.06603537, 0.06136882,
   0.05714328, 0.04981781, 0.04372324, 0.03860397, 0.03426535, 0.03055814, 0.02736687, 0.02218994, 0.01821365, 0.01510091, 0.01262556, 0.01063106, 0.007669589, 0.005635905, 0.005635905 };
   graph = new TGraph(64,peakbkgpdf_fx15,peakbkgpdf_fy15);
   graph->SetName("peakbkgpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#e7298a");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#e7298a");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_peakbkgpdf15 = new TH1F("Graph_peakbkgpdf15","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_peakbkgpdf15->SetMinimum(0.005072314);
   Graph_peakbkgpdf15->SetMaximum(0.2050693);
   Graph_peakbkgpdf15->SetDirectory(nullptr);
   Graph_peakbkgpdf15->SetStats(0);
   Graph_peakbkgpdf15->SetLineWidth(2);
   Graph_peakbkgpdf15->SetMarkerStyle(20);
   Graph_peakbkgpdf15->GetXaxis()->SetNdivisions(505);
   Graph_peakbkgpdf15->GetXaxis()->SetLabelFont(132);
   Graph_peakbkgpdf15->GetXaxis()->SetLabelOffset(0.01);
   Graph_peakbkgpdf15->GetXaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf15->GetXaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf15->GetXaxis()->SetTitleOffset(0.95);
   Graph_peakbkgpdf15->GetXaxis()->SetTitleFont(132);
   Graph_peakbkgpdf15->GetYaxis()->SetLabelFont(132);
   Graph_peakbkgpdf15->GetYaxis()->SetLabelOffset(0.01);
   Graph_peakbkgpdf15->GetYaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf15->GetYaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf15->GetYaxis()->SetTitleOffset(0.95);
   Graph_peakbkgpdf15->GetYaxis()->SetTitleFont(132);
   Graph_peakbkgpdf15->GetZaxis()->SetLabelFont(132);
   Graph_peakbkgpdf15->GetZaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf15->GetZaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf15->GetZaxis()->SetTitleOffset(1.2);
   Graph_peakbkgpdf15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_peakbkgpdf15);
   
   graph->Draw("fl");
   
   Double_t data_fx3006[12] = { 4850, 4950, 5050, 5150, 5250, 5350, 5450, 5550, 5650, 5750, 5850, 5950 };
   Double_t data_fy3006[12] = { 0, 1, 4, 3, 1, 6, 2, 0, 4, 1, 0, 1 };
   Double_t data_felx3006[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fely3006[12] = { 0, 0.8272462, 1.914339, 1.632705, 0.8272462, 2.379931, 1.291815, 0, 1.914339, 0.8272462, 0, 0.8272462 };
   Double_t data_fehx3006[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fehy3006[12] = { 1.147874, 2.299527, 3.162753, 2.918186, 2.299527, 3.583642, 2.63786, 1.147874, 3.162753, 2.299527, 1.147874, 2.299527 };
   grae = new TGraphAsymmErrors(12,data_fx3006,data_fy3006,data_felx3006,data_fehx3006,data_fely3006,data_fehy3006);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__b_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3006 = new TH1F("Graph_data3006","Histogram of data_plot__b_m",100,4680,6120);
   Graph_data3006->SetMinimum(0);
   Graph_data3006->SetMaximum(10.54201);
   Graph_data3006->SetDirectory(nullptr);
   Graph_data3006->SetStats(0);
   Graph_data3006->SetLineWidth(2);
   Graph_data3006->SetMarkerStyle(20);
   Graph_data3006->GetXaxis()->SetNdivisions(505);
   Graph_data3006->GetXaxis()->SetLabelFont(132);
   Graph_data3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3006->GetXaxis()->SetLabelSize(0.06);
   Graph_data3006->GetXaxis()->SetTitleSize(0.072);
   Graph_data3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3006->GetXaxis()->SetTitleFont(132);
   Graph_data3006->GetYaxis()->SetLabelFont(132);
   Graph_data3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3006->GetYaxis()->SetLabelSize(0.06);
   Graph_data3006->GetYaxis()->SetTitleSize(0.072);
   Graph_data3006->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3006->GetYaxis()->SetTitleFont(132);
   Graph_data3006->GetZaxis()->SetLabelFont(132);
   Graph_data3006->GetZaxis()->SetLabelSize(0.06);
   Graph_data3006->GetZaxis()->SetTitleSize(0.072);
   Graph_data3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3006);
   
   grae->Draw("p");
   
   TH1D *frame_5627bf1f1550__6 = new TH1D("frame_5627bf1f1550__6","A RooPlot of \"#it{m}_{fit} [Me#kern[-0.14]{V}]\"",12,4800,6000);
   frame_5627bf1f1550__6->SetBinContent(1,10.06282);
   frame_5627bf1f1550__6->SetMinimum(0);
   frame_5627bf1f1550__6->SetMaximum(15);
   frame_5627bf1f1550__6->SetEntries(1);
   frame_5627bf1f1550__6->SetDirectory(nullptr);
   frame_5627bf1f1550__6->SetStats(0);
   frame_5627bf1f1550__6->SetLineWidth(2);
   frame_5627bf1f1550__6->SetMarkerStyle(20);
   frame_5627bf1f1550__6->GetXaxis()->SetTitle("#it{m}_{fit} [Me#kern[-0.14]{V}]");
   frame_5627bf1f1550__6->GetXaxis()->SetNdivisions(505);
   frame_5627bf1f1550__6->GetXaxis()->SetLabelFont(132);
   frame_5627bf1f1550__6->GetXaxis()->SetLabelOffset(0.01);
   frame_5627bf1f1550__6->GetXaxis()->SetLabelSize(0.06);
   frame_5627bf1f1550__6->GetXaxis()->SetTitleSize(0.072);
   frame_5627bf1f1550__6->GetXaxis()->SetTitleOffset(0.95);
   frame_5627bf1f1550__6->GetXaxis()->SetTitleFont(132);
   frame_5627bf1f1550__6->GetYaxis()->SetTitle("Candidates / (100 Me#kern[-0.14]{V})");
   frame_5627bf1f1550__6->GetYaxis()->SetLabelFont(132);
   frame_5627bf1f1550__6->GetYaxis()->SetLabelOffset(0.01);
   frame_5627bf1f1550__6->GetYaxis()->SetLabelSize(0.06);
   frame_5627bf1f1550__6->GetYaxis()->SetTitleSize(0.072);
   frame_5627bf1f1550__6->GetYaxis()->SetTitleOffset(0.95);
   frame_5627bf1f1550__6->GetYaxis()->SetTitleFont(132);
   frame_5627bf1f1550__6->GetZaxis()->SetLabelFont(132);
   frame_5627bf1f1550__6->GetZaxis()->SetLabelSize(0.06);
   frame_5627bf1f1550__6->GetZaxis()->SetTitleSize(0.072);
   frame_5627bf1f1550__6->GetZaxis()->SetTitleOffset(1.2);
   frame_5627bf1f1550__6->GetZaxis()->SetTitleFont(132);
   frame_5627bf1f1550__6->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.4,0.7,0.9,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("addpdf","Total fit","L");

   ci = TColor::GetColor("#1b9e77");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgpdf","Smooth bkg.","L");

   ci = TColor::GetColor("#d95f02");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("peakbkgpdf","#it{#bar{D}#phi#pi^{+}} bkg.","F");

   ci = TColor::GetColor("#e7298a");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#e7298a");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("3pipdf","3#it{#pi} signal","F");

   ci = TColor::GetColor("#7570b3");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#7570b3");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pi0pdf","3#it{#pi#pi}^{0} signal","F");

   ci = TColor::GetColor("#66a61e");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#66a61e");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.25,0.77,0.31,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#splitline{LHCb}{9 fb^{-1}}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_data_finalpdf_addpdf_bglinexpo()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May 14 14:43:41 2024) by ROOT version 6.28/00
   TCanvas *c1 = new TCanvas("c1", "c1",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(4592.593,-3.037975,6074.074,15.94937);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_5627bf27fb00__7 = new TH1D("frame_5627bf27fb00__7","A RooPlot of \"#it{m}_{fit} [Me#kern[-0.14]{V}]\"",12,4800,6000);
   frame_5627bf27fb00__7->SetBinContent(1,10.06282);
   frame_5627bf27fb00__7->SetMinimum(0);
   frame_5627bf27fb00__7->SetMaximum(15);
   frame_5627bf27fb00__7->SetEntries(1);
   frame_5627bf27fb00__7->SetDirectory(nullptr);
   frame_5627bf27fb00__7->SetStats(0);
   frame_5627bf27fb00__7->SetLineWidth(2);
   frame_5627bf27fb00__7->SetMarkerStyle(20);
   frame_5627bf27fb00__7->GetXaxis()->SetTitle("#it{m}_{fit} [Me#kern[-0.14]{V}]");
   frame_5627bf27fb00__7->GetXaxis()->SetNdivisions(505);
   frame_5627bf27fb00__7->GetXaxis()->SetLabelFont(132);
   frame_5627bf27fb00__7->GetXaxis()->SetLabelOffset(0.01);
   frame_5627bf27fb00__7->GetXaxis()->SetLabelSize(0.06);
   frame_5627bf27fb00__7->GetXaxis()->SetTitleSize(0.072);
   frame_5627bf27fb00__7->GetXaxis()->SetTitleOffset(0.95);
   frame_5627bf27fb00__7->GetXaxis()->SetTitleFont(132);
   frame_5627bf27fb00__7->GetYaxis()->SetTitle("Candidates / (100 Me#kern[-0.14]{V})");
   frame_5627bf27fb00__7->GetYaxis()->SetLabelFont(132);
   frame_5627bf27fb00__7->GetYaxis()->SetLabelOffset(0.01);
   frame_5627bf27fb00__7->GetYaxis()->SetLabelSize(0.06);
   frame_5627bf27fb00__7->GetYaxis()->SetTitleSize(0.072);
   frame_5627bf27fb00__7->GetYaxis()->SetTitleOffset(0.95);
   frame_5627bf27fb00__7->GetYaxis()->SetTitleFont(132);
   frame_5627bf27fb00__7->GetZaxis()->SetLabelFont(132);
   frame_5627bf27fb00__7->GetZaxis()->SetLabelSize(0.06);
   frame_5627bf27fb00__7->GetZaxis()->SetTitleSize(0.072);
   frame_5627bf27fb00__7->GetZaxis()->SetTitleOffset(1.2);
   frame_5627bf27fb00__7->GetZaxis()->SetTitleFont(132);
   frame_5627bf27fb00__7->Draw("FUNC");
   
   Double_t data_fx3007[12] = { 4850, 4950, 5050, 5150, 5250, 5350, 5450, 5550, 5650, 5750, 5850, 5950 };
   Double_t data_fy3007[12] = { 0, 1, 4, 3, 1, 6, 2, 0, 4, 1, 0, 1 };
   Double_t data_felx3007[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fely3007[12] = { 0, 0.8272462, 1.914339, 1.632705, 0.8272462, 2.379931, 1.291815, 0, 1.914339, 0.8272462, 0, 0.8272462 };
   Double_t data_fehx3007[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fehy3007[12] = { 1.147874, 2.299527, 3.162753, 2.918186, 2.299527, 3.583642, 2.63786, 1.147874, 3.162753, 2.299527, 1.147874, 2.299527 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(12,data_fx3007,data_fy3007,data_felx3007,data_fehx3007,data_fely3007,data_fehy3007);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__b_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3007 = new TH1F("Graph_data3007","Histogram of data_plot__b_m",100,4680,6120);
   Graph_data3007->SetMinimum(0);
   Graph_data3007->SetMaximum(10.54201);
   Graph_data3007->SetDirectory(nullptr);
   Graph_data3007->SetStats(0);
   Graph_data3007->SetLineWidth(2);
   Graph_data3007->SetMarkerStyle(20);
   Graph_data3007->GetXaxis()->SetNdivisions(505);
   Graph_data3007->GetXaxis()->SetLabelFont(132);
   Graph_data3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3007->GetXaxis()->SetLabelSize(0.06);
   Graph_data3007->GetXaxis()->SetTitleSize(0.072);
   Graph_data3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3007->GetXaxis()->SetTitleFont(132);
   Graph_data3007->GetYaxis()->SetLabelFont(132);
   Graph_data3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3007->GetYaxis()->SetLabelSize(0.06);
   Graph_data3007->GetYaxis()->SetTitleSize(0.072);
   Graph_data3007->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3007->GetYaxis()->SetTitleFont(132);
   Graph_data3007->GetZaxis()->SetLabelFont(132);
   Graph_data3007->GetZaxis()->SetLabelSize(0.06);
   Graph_data3007->GetZaxis()->SetTitleSize(0.072);
   Graph_data3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3007);
   
   grae->Draw("p");
   
   Double_t addpdf_fx16[70] = { 4800, 4900, 4950, 5000, 5025, 5050, 5075, 5100, 5125, 5150, 5175, 5200, 5212.5, 5225, 5237.5, 5250, 5262.5,
   5268.75, 5275, 5281.25, 5287.5, 5293.75, 5300, 5306.25, 5312.5, 5318.75, 5325, 5337.5, 5343.75, 5346.875, 5350, 5353.125, 5356.25,
   5359.375, 5362.5, 5365.625, 5368.75, 5371.875, 5375, 5378.125, 5381.25, 5387.5, 5400, 5406.25, 5412.5, 5418.75, 5425, 5431.25, 5437.5,
   5443.75, 5450, 5456.25, 5462.5, 5475, 5487.5, 5500, 5512.5, 5525, 5550, 5575, 5600, 5625, 5650, 5700, 5800,
   5850, 5900, 5950, 6000, 6000 };
   Double_t addpdf_fy16[70] = { 1.436976, 1.522164, 1.574961, 1.640551, 1.680639, 1.727568, 1.783338, 1.85024, 1.930207, 2.023168, 2.12563, 2.2352, 2.295082, 2.361756, 2.438774, 2.530261, 2.640998,
   2.705337, 2.776752, 2.856189, 2.944695, 3.043409, 3.153509, 3.276099, 3.411992, 3.561304, 3.7228, 4.06447, 4.225738, 4.29756, 4.360465, 4.412156, 4.450547,
   4.473978, 4.481412, 4.472553, 4.447885, 4.4086, 4.356448, 4.293538, 4.222126, 4.062528, 3.724324, 3.563231, 3.413026, 3.274928, 3.148914, 3.034309, 2.930148,
   2.835379, 2.748975, 2.669981, 2.597537, 2.469351, 2.359392, 2.263839, 2.179783, 2.104993, 1.976659, 1.868919, 1.775383, 1.691747, 1.614995, 1.473932, 1.206721,
   1.068154, 0.9208104, 0.7616145, 0.5878911, 0.5878911 };
   TGraph *graph = new TGraph(70,addpdf_fx16,addpdf_fy16);
   graph->SetName("addpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#1b9e77");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_addpdf16 = new TH1F("Graph_addpdf16","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_addpdf16->SetMinimum(0.198539);
   Graph_addpdf16->SetMaximum(4.870764);
   Graph_addpdf16->SetDirectory(nullptr);
   Graph_addpdf16->SetStats(0);
   Graph_addpdf16->SetLineWidth(2);
   Graph_addpdf16->SetMarkerStyle(20);
   Graph_addpdf16->GetXaxis()->SetNdivisions(505);
   Graph_addpdf16->GetXaxis()->SetLabelFont(132);
   Graph_addpdf16->GetXaxis()->SetLabelOffset(0.01);
   Graph_addpdf16->GetXaxis()->SetLabelSize(0.06);
   Graph_addpdf16->GetXaxis()->SetTitleSize(0.072);
   Graph_addpdf16->GetXaxis()->SetTitleOffset(0.95);
   Graph_addpdf16->GetXaxis()->SetTitleFont(132);
   Graph_addpdf16->GetYaxis()->SetLabelFont(132);
   Graph_addpdf16->GetYaxis()->SetLabelOffset(0.01);
   Graph_addpdf16->GetYaxis()->SetLabelSize(0.06);
   Graph_addpdf16->GetYaxis()->SetTitleSize(0.072);
   Graph_addpdf16->GetYaxis()->SetTitleOffset(0.95);
   Graph_addpdf16->GetYaxis()->SetTitleFont(132);
   Graph_addpdf16->GetZaxis()->SetLabelFont(132);
   Graph_addpdf16->GetZaxis()->SetLabelSize(0.06);
   Graph_addpdf16->GetZaxis()->SetTitleSize(0.072);
   Graph_addpdf16->GetZaxis()->SetTitleOffset(1.2);
   Graph_addpdf16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_addpdf16);
   
   graph->Draw("l");
   
   Double_t bkgpdf_fx17[35] = { 4800, 4900, 4950, 5000, 5050, 5100, 5150, 5200, 5250, 5300, 5350, 5400, 5450, 5500, 5525, 5550, 5575,
   5600, 5625, 5650, 5675, 5700, 5725, 5750, 5775, 5800, 5825, 5850, 5875, 5900, 5925, 5950, 5975,
   6000, 6000 };
   Double_t bkgpdf_fy17[35] = { 1.384556, 1.428847, 1.448005, 1.464775, 1.478829, 1.489804, 1.497311, 1.500921, 1.500171, 1.494559, 1.483536, 1.466512, 1.442844, 1.411835, 1.393346, 1.372734, 1.349896,
   1.324725, 1.297108, 1.266928, 1.234065, 1.198391, 1.159777, 1.118087, 1.073178, 1.024904, 0.9731133, 0.9176467, 0.8583399, 0.7950222, 0.7275163, 0.6556382, 0.5791968,
   0.4979937, 0.4979937 };
   graph = new TGraph(35,bkgpdf_fx17,bkgpdf_fy17);
   graph->SetName("bkgpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#d95f02");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgpdf17 = new TH1F("Graph_bkgpdf17","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_bkgpdf17->SetMinimum(0.397701);
   Graph_bkgpdf17->SetMaximum(1.601213);
   Graph_bkgpdf17->SetDirectory(nullptr);
   Graph_bkgpdf17->SetStats(0);
   Graph_bkgpdf17->SetLineWidth(2);
   Graph_bkgpdf17->SetMarkerStyle(20);
   Graph_bkgpdf17->GetXaxis()->SetNdivisions(505);
   Graph_bkgpdf17->GetXaxis()->SetLabelFont(132);
   Graph_bkgpdf17->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgpdf17->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgpdf17->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgpdf17->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgpdf17->GetXaxis()->SetTitleFont(132);
   Graph_bkgpdf17->GetYaxis()->SetLabelFont(132);
   Graph_bkgpdf17->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkgpdf17->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgpdf17->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgpdf17->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkgpdf17->GetYaxis()->SetTitleFont(132);
   Graph_bkgpdf17->GetZaxis()->SetLabelFont(132);
   Graph_bkgpdf17->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgpdf17->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgpdf17->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgpdf17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgpdf17);
   
   graph->Draw("l");
   
   Double_t 3pipdf_fx18[83] = { 4800, 4900, 4950, 5000, 5050, 5075, 5100, 5125, 5150, 5162.5, 5175, 5187.5, 5200, 5212.5, 5225, 5237.5, 5243.75,
   5250, 5256.25, 5262.5, 5268.75, 5275, 5281.25, 5287.5, 5293.75, 5300, 5306.25, 5312.5, 5318.75, 5325, 5337.5, 5340.625, 5343.75,
   5346.875, 5350, 5353.125, 5356.25, 5357.812, 5359.375, 5360.938, 5362.5, 5364.062, 5365.625, 5368.75, 5371.875, 5375, 5378.125, 5381.25, 5384.375,
   5387.5, 5400, 5406.25, 5412.5, 5418.75, 5425, 5431.25, 5437.5, 5443.75, 5450, 5456.25, 5462.5, 5468.75, 5475, 5481.25, 5487.5,
   5500, 5512.5, 5525, 5537.5, 5550, 5562.5, 5575, 5600, 5625, 5650, 5675, 5700, 5750, 5800, 5850, 5900,
   6000, 6000 };
   Double_t 3pipdf_fy18[83] = { 0.02905037, 0.05073369, 0.06812844, 0.09279653, 0.128723, 0.152916, 0.1829352, 0.2206721, 0.2688572, 0.2980669, 0.33156, 0.3701987, 0.4150755, 0.4675914, 0.5295642, 0.6033805, 0.6456817,
   0.692207, 0.7435212, 0.8002784, 0.8632346, 0.9332593, 1.011344, 1.098602, 1.19625, 1.305554, 1.427713, 1.563633, 1.713521, 1.876223, 2.222454, 2.306922, 2.387163,
   2.461004, 2.526129, 2.580238, 2.621242, 2.636289, 2.64748, 2.654707, 2.657908, 2.657069, 2.652226, 2.63091, 2.595147, 2.546678, 2.487605, 2.420175, 2.346604,
   2.26894, 1.948815, 1.797298, 1.65694, 1.528901, 1.413105, 1.308831, 1.215074, 1.130751, 1.054805, 0.9862603, 0.9242401, 0.8679701, 0.8167731, 0.7700595, 0.7273177,
   0.6520316, 0.5880161, 0.5330696, 0.485504, 0.4440101, 0.4075611, 0.3753427, 0.3211121, 0.2774306, 0.2416658, 0.2119778, 0.1870452, 0.1478001, 0.1186615, 0.09647351, 0.07923779,
   0.05474794, 0.05474794 };
   graph = new TGraph(83,3pipdf_fx18,3pipdf_fy18);
   graph->SetName("3pipdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#7570b3");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3345);

   ci = TColor::GetColor("#7570b3");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_3pipdf18 = new TH1F("Graph_3pipdf18","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_3pipdf18->SetMinimum(0.02614534);
   Graph_3pipdf18->SetMaximum(2.920794);
   Graph_3pipdf18->SetDirectory(nullptr);
   Graph_3pipdf18->SetStats(0);
   Graph_3pipdf18->SetLineWidth(2);
   Graph_3pipdf18->SetMarkerStyle(20);
   Graph_3pipdf18->GetXaxis()->SetNdivisions(505);
   Graph_3pipdf18->GetXaxis()->SetLabelFont(132);
   Graph_3pipdf18->GetXaxis()->SetLabelOffset(0.01);
   Graph_3pipdf18->GetXaxis()->SetLabelSize(0.06);
   Graph_3pipdf18->GetXaxis()->SetTitleSize(0.072);
   Graph_3pipdf18->GetXaxis()->SetTitleOffset(0.95);
   Graph_3pipdf18->GetXaxis()->SetTitleFont(132);
   Graph_3pipdf18->GetYaxis()->SetLabelFont(132);
   Graph_3pipdf18->GetYaxis()->SetLabelOffset(0.01);
   Graph_3pipdf18->GetYaxis()->SetLabelSize(0.06);
   Graph_3pipdf18->GetYaxis()->SetTitleSize(0.072);
   Graph_3pipdf18->GetYaxis()->SetTitleOffset(0.95);
   Graph_3pipdf18->GetYaxis()->SetTitleFont(132);
   Graph_3pipdf18->GetZaxis()->SetLabelFont(132);
   Graph_3pipdf18->GetZaxis()->SetLabelSize(0.06);
   Graph_3pipdf18->GetZaxis()->SetTitleSize(0.072);
   Graph_3pipdf18->GetZaxis()->SetTitleOffset(1.2);
   Graph_3pipdf18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_3pipdf18);
   
   graph->Draw("fl");
   
   Double_t pi0pdf_fx19[67] = { 4800, 4850, 4900, 4925, 4950, 4975, 5000, 5025, 5050, 5075, 5087.5, 5100, 5112.5, 5125, 5137.5, 5150, 5162.5,
   5175, 5187.5, 5200, 5212.5, 5225, 5237.5, 5250, 5275, 5287.5, 5300, 5306.25, 5312.5, 5318.75, 5325, 5331.25, 5337.5,
   5343.75, 5350, 5356.25, 5362.5, 5368.75, 5375, 5381.25, 5387.5, 5400, 5412.5, 5425, 5450, 5475, 5487.5, 5500, 5512.5,
   5525, 5537.5, 5550, 5575, 5600, 5625, 5650, 5675, 5700, 5725, 5750, 5775, 5800, 5850, 5900, 5950,
   6000, 6000 };
   Double_t pi0pdf_fy19[67] = { 0.0102166, 0.01357579, 0.01818276, 0.02111401, 0.02457895, 0.02868963, 0.03358511, 0.0394386, 0.04646621, 0.05493718, 0.0598153, 0.06518477, 0.07109865, 0.07761466, 0.08479464, 0.09270357, 0.1014076,
   0.1109706, 0.1214494, 0.1328854, 0.1452934, 0.158646, 0.1728529, 0.1877367, 0.2182398, 0.2328734, 0.246231, 0.2522028, 0.2575829, 0.2622883, 0.2662463, 0.2693981, 0.2717019,
   0.2731348, 0.2736937, 0.2733947, 0.2722723, 0.2703762, 0.267769, 0.264522, 0.2607123, 0.2517213, 0.2414109, 0.2303261, 0.2075021, 0.1855819, 0.1753274, 0.1656277, 0.1565023,
   0.147949, 0.1399514, 0.1324845, 0.1190214, 0.1073046, 0.09708647, 0.08814518, 0.08028989, 0.07335939, 0.06721873, 0.06175527, 0.05687497, 0.0524991, 0.04500668, 0.03886296, 0.03376786,
   0.02950043, 0.02950043 };
   graph = new TGraph(67,pi0pdf_fx19,pi0pdf_fy19);
   graph->SetName("pi0pdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#66a61e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3354);

   ci = TColor::GetColor("#66a61e");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pi0pdf19 = new TH1F("Graph_pi0pdf19","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_pi0pdf19->SetMinimum(0.009194943);
   Graph_pi0pdf19->SetMaximum(0.3000414);
   Graph_pi0pdf19->SetDirectory(nullptr);
   Graph_pi0pdf19->SetStats(0);
   Graph_pi0pdf19->SetLineWidth(2);
   Graph_pi0pdf19->SetMarkerStyle(20);
   Graph_pi0pdf19->GetXaxis()->SetNdivisions(505);
   Graph_pi0pdf19->GetXaxis()->SetLabelFont(132);
   Graph_pi0pdf19->GetXaxis()->SetLabelOffset(0.01);
   Graph_pi0pdf19->GetXaxis()->SetLabelSize(0.06);
   Graph_pi0pdf19->GetXaxis()->SetTitleSize(0.072);
   Graph_pi0pdf19->GetXaxis()->SetTitleOffset(0.95);
   Graph_pi0pdf19->GetXaxis()->SetTitleFont(132);
   Graph_pi0pdf19->GetYaxis()->SetLabelFont(132);
   Graph_pi0pdf19->GetYaxis()->SetLabelOffset(0.01);
   Graph_pi0pdf19->GetYaxis()->SetLabelSize(0.06);
   Graph_pi0pdf19->GetYaxis()->SetTitleSize(0.072);
   Graph_pi0pdf19->GetYaxis()->SetTitleOffset(0.95);
   Graph_pi0pdf19->GetYaxis()->SetTitleFont(132);
   Graph_pi0pdf19->GetZaxis()->SetLabelFont(132);
   Graph_pi0pdf19->GetZaxis()->SetLabelSize(0.06);
   Graph_pi0pdf19->GetZaxis()->SetTitleSize(0.072);
   Graph_pi0pdf19->GetZaxis()->SetTitleOffset(1.2);
   Graph_pi0pdf19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pi0pdf19);
   
   graph->Draw("fl");
   
   Double_t peakbkgpdf_fx20[64] = { 4800, 4825, 4850, 4875, 4900, 4925, 4950, 4962.5, 4975, 4987.5, 5000, 5012.5, 5025, 5037.5, 5050, 5062.5, 5075,
   5087.5, 5100, 5112.5, 5125, 5137.5, 5150, 5156.25, 5162.5, 5168.75, 5175, 5181.25, 5187.5, 5193.75, 5200, 5206.25, 5212.5,
   5218.75, 5225, 5231.25, 5237.5, 5250, 5262.5, 5275, 5287.5, 5300, 5312.5, 5325, 5337.5, 5350, 5362.5, 5375, 5387.5,
   5400, 5425, 5450, 5475, 5500, 5525, 5550, 5600, 5650, 5700, 5750, 5800, 5900, 6000, 6000 };
   Double_t peakbkgpdf_fy20[64] = { 0.01315362, 0.0152564, 0.0177628, 0.02076917, 0.0244006, 0.02882134, 0.0342493, 0.03742859, 0.0409762, 0.04494449, 0.04939408, 0.05439479, 0.06002641, 0.06637875, 0.0735503, 0.08164427, 0.09075978,
   0.1009748, 0.112316, 0.1247086, 0.1379035, 0.1513857, 0.1642969, 0.1701744, 0.1754414, 0.1799256, 0.1834682, 0.1859394, 0.187252, 0.1873713, 0.1863188, 0.1841681, 0.1810359,
   0.1770678, 0.172424, 0.1672661, 0.1617464, 0.1501457, 0.1384677, 0.1272473, 0.1167729, 0.1071653, 0.09844362, 0.09057098, 0.0834832, 0.07710599, 0.07136432, 0.06618723, 0.06151,
   0.05727478, 0.04993253, 0.04382399, 0.03869298, 0.03434441, 0.0306287, 0.02743009, 0.02224126, 0.01825583, 0.01513592, 0.01265486, 0.01065576, 0.007687446, 0.005649054, 0.005649054 };
   graph = new TGraph(64,peakbkgpdf_fx20,peakbkgpdf_fy20);
   graph->SetName("peakbkgpdf");
   graph->SetTitle("Projection of finalpdf_addpdf");

   ci = TColor::GetColor("#e7298a");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#e7298a");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_peakbkgpdf20 = new TH1F("Graph_peakbkgpdf20","Projection of finalpdf_addpdf",100,4680,6120);
   Graph_peakbkgpdf20->SetMinimum(0.005084149);
   Graph_peakbkgpdf20->SetMaximum(0.2055436);
   Graph_peakbkgpdf20->SetDirectory(nullptr);
   Graph_peakbkgpdf20->SetStats(0);
   Graph_peakbkgpdf20->SetLineWidth(2);
   Graph_peakbkgpdf20->SetMarkerStyle(20);
   Graph_peakbkgpdf20->GetXaxis()->SetNdivisions(505);
   Graph_peakbkgpdf20->GetXaxis()->SetLabelFont(132);
   Graph_peakbkgpdf20->GetXaxis()->SetLabelOffset(0.01);
   Graph_peakbkgpdf20->GetXaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf20->GetXaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf20->GetXaxis()->SetTitleOffset(0.95);
   Graph_peakbkgpdf20->GetXaxis()->SetTitleFont(132);
   Graph_peakbkgpdf20->GetYaxis()->SetLabelFont(132);
   Graph_peakbkgpdf20->GetYaxis()->SetLabelOffset(0.01);
   Graph_peakbkgpdf20->GetYaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf20->GetYaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf20->GetYaxis()->SetTitleOffset(0.95);
   Graph_peakbkgpdf20->GetYaxis()->SetTitleFont(132);
   Graph_peakbkgpdf20->GetZaxis()->SetLabelFont(132);
   Graph_peakbkgpdf20->GetZaxis()->SetLabelSize(0.06);
   Graph_peakbkgpdf20->GetZaxis()->SetTitleSize(0.072);
   Graph_peakbkgpdf20->GetZaxis()->SetTitleOffset(1.2);
   Graph_peakbkgpdf20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_peakbkgpdf20);
   
   graph->Draw("fl");
   
   Double_t data_fx3008[12] = { 4850, 4950, 5050, 5150, 5250, 5350, 5450, 5550, 5650, 5750, 5850, 5950 };
   Double_t data_fy3008[12] = { 0, 1, 4, 3, 1, 6, 2, 0, 4, 1, 0, 1 };
   Double_t data_felx3008[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fely3008[12] = { 0, 0.8272462, 1.914339, 1.632705, 0.8272462, 2.379931, 1.291815, 0, 1.914339, 0.8272462, 0, 0.8272462 };
   Double_t data_fehx3008[12] = { 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50 };
   Double_t data_fehy3008[12] = { 1.147874, 2.299527, 3.162753, 2.918186, 2.299527, 3.583642, 2.63786, 1.147874, 3.162753, 2.299527, 1.147874, 2.299527 };
   grae = new TGraphAsymmErrors(12,data_fx3008,data_fy3008,data_felx3008,data_fehx3008,data_fely3008,data_fehy3008);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__b_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3008 = new TH1F("Graph_data3008","Histogram of data_plot__b_m",100,4680,6120);
   Graph_data3008->SetMinimum(0);
   Graph_data3008->SetMaximum(10.54201);
   Graph_data3008->SetDirectory(nullptr);
   Graph_data3008->SetStats(0);
   Graph_data3008->SetLineWidth(2);
   Graph_data3008->SetMarkerStyle(20);
   Graph_data3008->GetXaxis()->SetNdivisions(505);
   Graph_data3008->GetXaxis()->SetLabelFont(132);
   Graph_data3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3008->GetXaxis()->SetLabelSize(0.06);
   Graph_data3008->GetXaxis()->SetTitleSize(0.072);
   Graph_data3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3008->GetXaxis()->SetTitleFont(132);
   Graph_data3008->GetYaxis()->SetLabelFont(132);
   Graph_data3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3008->GetYaxis()->SetLabelSize(0.06);
   Graph_data3008->GetYaxis()->SetTitleSize(0.072);
   Graph_data3008->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3008->GetYaxis()->SetTitleFont(132);
   Graph_data3008->GetZaxis()->SetLabelFont(132);
   Graph_data3008->GetZaxis()->SetLabelSize(0.06);
   Graph_data3008->GetZaxis()->SetTitleSize(0.072);
   Graph_data3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3008);
   
   grae->Draw("p");
   
   TH1D *frame_5627bf27fb00__8 = new TH1D("frame_5627bf27fb00__8","A RooPlot of \"#it{m}_{fit} [Me#kern[-0.14]{V}]\"",12,4800,6000);
   frame_5627bf27fb00__8->SetBinContent(1,10.06282);
   frame_5627bf27fb00__8->SetMinimum(0);
   frame_5627bf27fb00__8->SetMaximum(15);
   frame_5627bf27fb00__8->SetEntries(1);
   frame_5627bf27fb00__8->SetDirectory(nullptr);
   frame_5627bf27fb00__8->SetStats(0);
   frame_5627bf27fb00__8->SetLineWidth(2);
   frame_5627bf27fb00__8->SetMarkerStyle(20);
   frame_5627bf27fb00__8->GetXaxis()->SetTitle("#it{m}_{fit} [Me#kern[-0.14]{V}]");
   frame_5627bf27fb00__8->GetXaxis()->SetNdivisions(505);
   frame_5627bf27fb00__8->GetXaxis()->SetLabelFont(132);
   frame_5627bf27fb00__8->GetXaxis()->SetLabelOffset(0.01);
   frame_5627bf27fb00__8->GetXaxis()->SetLabelSize(0.06);
   frame_5627bf27fb00__8->GetXaxis()->SetTitleSize(0.072);
   frame_5627bf27fb00__8->GetXaxis()->SetTitleOffset(0.95);
   frame_5627bf27fb00__8->GetXaxis()->SetTitleFont(132);
   frame_5627bf27fb00__8->GetYaxis()->SetTitle("Candidates / (100 Me#kern[-0.14]{V})");
   frame_5627bf27fb00__8->GetYaxis()->SetLabelFont(132);
   frame_5627bf27fb00__8->GetYaxis()->SetLabelOffset(0.01);
   frame_5627bf27fb00__8->GetYaxis()->SetLabelSize(0.06);
   frame_5627bf27fb00__8->GetYaxis()->SetTitleSize(0.072);
   frame_5627bf27fb00__8->GetYaxis()->SetTitleOffset(0.95);
   frame_5627bf27fb00__8->GetYaxis()->SetTitleFont(132);
   frame_5627bf27fb00__8->GetZaxis()->SetLabelFont(132);
   frame_5627bf27fb00__8->GetZaxis()->SetLabelSize(0.06);
   frame_5627bf27fb00__8->GetZaxis()->SetTitleSize(0.072);
   frame_5627bf27fb00__8->GetZaxis()->SetTitleOffset(1.2);
   frame_5627bf27fb00__8->GetZaxis()->SetTitleFont(132);
   frame_5627bf27fb00__8->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.4,0.7,0.9,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("addpdf","Total fit","L");

   ci = TColor::GetColor("#1b9e77");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgpdf","Smooth bkg.","L");

   ci = TColor::GetColor("#d95f02");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("peakbkgpdf","#it{#bar{D}#phi#pi^{+}} bkg.","F");

   ci = TColor::GetColor("#e7298a");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#e7298a");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("3pipdf","3#it{#pi} signal","F");

   ci = TColor::GetColor("#7570b3");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3345);

   ci = TColor::GetColor("#7570b3");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pi0pdf","3#it{#pi#pi}^{0} signal","F");

   ci = TColor::GetColor("#66a61e");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3354);

   ci = TColor::GetColor("#66a61e");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.25,0.77,0.31,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#splitline{LHCb}{9 fb^{-1}}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void nll_scan()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue May 14 14:43:46 2024) by ROOT version 6.28/00
   TCanvas *c1 = new TCanvas("c1", "c1",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.2162654,-1.311355,1.328488,6.884616);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph_fx21[27] = { 0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.4245255, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75,
   0.8, 0.85, 0.9, 0.95, 1, 1.05, 1.1, 1.15, 1.2, 1.25 };
   Double_t Graph_fy21[27] = { 3.725705, 2.780677, 2.00916, 1.393348, 0.9156361, 0.5596139, 0.3105198, 0.1553498, 0.08278113, 0.07429274, 0.08290617, 0.1474072, 0.2688763, 0.4409547, 0.6581124, 0.9155221, 1.208953,
   1.534683, 1.889419, 2.270244, 2.674366, 3.099754, 3.544184, 4.005768, 4.4828, 4.973728, 5.477143 };
   TGraph *graph = new TGraph(27,Graph_fx21,Graph_fy21);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#1b9e77");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#1b9e77");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   
   TH1F *Graph_Graph21 = new TH1F("Graph_Graph21","",100,0,1.375);
   Graph_Graph21->SetMinimum(0);
   Graph_Graph21->SetMaximum(6.474818);
   Graph_Graph21->SetDirectory(nullptr);
   Graph_Graph21->SetStats(0);
   Graph_Graph21->SetLineWidth(2);
   Graph_Graph21->SetMarkerStyle(20);
   Graph_Graph21->GetXaxis()->SetTitle("#it{#Beta(#phi#mu^{+}#tau^{#minus})}#times10^{5}");
   Graph_Graph21->GetXaxis()->SetRange(1,91);
   Graph_Graph21->GetXaxis()->SetNdivisions(505);
   Graph_Graph21->GetXaxis()->SetLabelFont(132);
   Graph_Graph21->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph21->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph21->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph21->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph21->GetXaxis()->SetTitleFont(132);
   Graph_Graph21->GetYaxis()->SetTitle("#it{#tilde{t}_{#Beta}}");
   Graph_Graph21->GetYaxis()->SetLabelFont(132);
   Graph_Graph21->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph21->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph21->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph21->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph21->GetYaxis()->SetTitleFont(132);
   Graph_Graph21->GetZaxis()->SetLabelFont(132);
   Graph_Graph21->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph21->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph21->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph21);
   
   graph->Draw("alp");
   
   Double_t Graph_fx22[27] = { 0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.4162418, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75,
   0.8, 0.85, 0.9, 0.95, 1, 1.05, 1.1, 1.15, 1.2, 1.25 };
   Double_t Graph_fy22[27] = { 3.509878, 2.596413, 1.850245, 1.254892, 0.793865, 0.4516484, 0.2141543, 0.06888895, 0.004912556, 0, 0.01270877, 0.08402107, 0.2116859, 0.3894775, 0.6119696, 0.8742772, 1.17248,
   1.502793, 1.861966, 2.24711, 2.655646, 3.085269, 3.533903, 3.999677, 4.480898, 4.976027, 5.483664 };
   graph = new TGraph(27,Graph_fx22,Graph_fy22);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph22 = new TH1F("Graph_Graph22","",100,0,1.375);
   Graph_Graph22->SetMinimum(0);
   Graph_Graph22->SetMaximum(6.03203);
   Graph_Graph22->SetDirectory(nullptr);
   Graph_Graph22->SetStats(0);
   Graph_Graph22->SetLineWidth(2);
   Graph_Graph22->SetMarkerStyle(20);
   Graph_Graph22->GetXaxis()->SetNdivisions(505);
   Graph_Graph22->GetXaxis()->SetLabelFont(132);
   Graph_Graph22->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph22->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph22->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph22->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph22->GetXaxis()->SetTitleFont(132);
   Graph_Graph22->GetYaxis()->SetLabelFont(132);
   Graph_Graph22->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph22->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph22->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph22->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph22->GetYaxis()->SetTitleFont(132);
   Graph_Graph22->GetZaxis()->SetLabelFont(132);
   Graph_Graph22->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph22->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph22->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph22);
   
   graph->Draw(" lp");
   
   Double_t Graph_fx23[27] = { 0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.250869, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75,
   0.8, 0.85, 0.9, 0.95, 1, 1.05, 1.1, 1.15, 1.2, 1.25 };
   Double_t Graph_fy23[27] = { 0.8193338, 0.5468832, 0.3404754, 0.1969791, 0.1124425, 0.08374144, 0.08384954, 0.1070293, 0.1785439, 0.2946568, 0.4521357, 0.6468267, 0.8766651, 1.137739, 1.428043, 1.744841, 2.085835,
   2.4489, 2.832085, 3.233597, 3.651795, 4.085173, 4.532446, 4.992091, 5.463095, 5.944396, 6.435007 };
   graph = new TGraph(27,Graph_fx23,Graph_fy23);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#d95f02");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#d95f02");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(22);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","",100,0,1.375);
   Graph_Graph23->SetMinimum(0.07536729);
   Graph_Graph23->SetMaximum(7.070134);
   Graph_Graph23->SetDirectory(nullptr);
   Graph_Graph23->SetStats(0);
   Graph_Graph23->SetLineWidth(2);
   Graph_Graph23->SetMarkerStyle(20);
   Graph_Graph23->GetXaxis()->SetNdivisions(505);
   Graph_Graph23->GetXaxis()->SetLabelFont(132);
   Graph_Graph23->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23->GetXaxis()->SetTitleFont(132);
   Graph_Graph23->GetYaxis()->SetLabelFont(132);
   Graph_Graph23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23->GetYaxis()->SetTitleFont(132);
   Graph_Graph23->GetZaxis()->SetLabelFont(132);
   Graph_Graph23->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw(" lp");
   
   Double_t Graph_fx24[27] = { 0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.3629591, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75,
   0.8, 0.85, 0.9, 0.95, 1, 1.05, 1.1, 1.15, 1.2, 1.25 };
   Double_t Graph_fy24[27] = { 2.855314, 2.2478, 1.75589, 1.370522, 1.082356, 0.8821271, 0.7612248, 0.7114738, 0.7093018, 0.7256847, 0.7972481, 0.9203052, 1.089635, 1.300652, 1.549225, 1.831802, 2.145197,
   2.486562, 2.853351, 3.243399, 3.65467, 4.085246, 4.533567, 4.99814, 5.477022, 5.969709, 6.474818 };
   graph = new TGraph(27,Graph_fx24,Graph_fy24);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#7570b3");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#7570b3");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(23);
   
   TH1F *Graph_Graph24 = new TH1F("Graph_Graph24","",100,0,1.375);
   Graph_Graph24->SetMinimum(0.1327502);
   Graph_Graph24->SetMaximum(7.051369);
   Graph_Graph24->SetDirectory(nullptr);
   Graph_Graph24->SetStats(0);
   Graph_Graph24->SetLineWidth(2);
   Graph_Graph24->SetMarkerStyle(20);
   Graph_Graph24->GetXaxis()->SetNdivisions(505);
   Graph_Graph24->GetXaxis()->SetLabelFont(132);
   Graph_Graph24->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph24->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph24->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph24->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph24->GetXaxis()->SetTitleFont(132);
   Graph_Graph24->GetYaxis()->SetLabelFont(132);
   Graph_Graph24->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph24->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph24->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph24->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph24->GetYaxis()->SetTitleFont(132);
   Graph_Graph24->GetZaxis()->SetLabelFont(132);
   Graph_Graph24->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph24->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph24->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph24);
   
   graph->Draw(" lp");
   
   TPaveText *pt = new TPaveText(0.25,0.7,0.31,0.8,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("#splitline{LHCb}{9 fb^{-1}}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.4,0.6,0.7,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Exponential","LP");

   ci = TColor::GetColor("#1b9e77");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#1b9e77");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("","Linear","LP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("","Quadratic","LP");

   ci = TColor::GetColor("#d95f02");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#d95f02");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("","Lin. #times exp.","LP");

   ci = TColor::GetColor("#7570b3");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#7570b3");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void pvalue()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Mar  5 12:58:55 2024) by ROOT version 6.28/00
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-0.2170963,-0.2025316,1.282163,1.063291);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("exp");
   multigraph->SetTitle(" exp");
   
   Double_t Graph_fx3001[25] = { 0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8,
   0.85, 0.9, 0.95, 1, 1.05, 1.1, 1.15, 1.2 };
   Double_t Graph_fy3001[25] = { 1, 0.6701518, 0.607193, 0.539251, 0.4767314, 0.3991693, 0.3389517, 0.2921292, 0.2328431, 0.1860186, 0.1591, 0.1282, 0.0970097, 0.07990799, 0.0648, 0.05190519, 0.0391,
   0.02980894, 0.0271, 0.028, 0.0205, 0.0169, 0.01470147, 0.0109, 0.00780156 };
   Double_t Graph_felx3001[25] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph_fely3001[25] = { 0.9324884, 0.566322, 0.4180082, 0.3703314, 0.3533532, 0.3082308, 0.2723454, 0.2446245, 0.1997299, 0.159516, 0.1406, 0.1158, 0.08780878, 0.07270727, 0.0617, 0.04890489, 0.0366,
   0.02810843, 0.0254, 0.0258, 0.0197, 0.01580684, 0.0140014, 0.0103, 0.0075015 };
   Double_t Graph_fehx3001[25] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph_fehy3001[25] = { 0, 0.3298482, 0.392807, 0.460749, 0.4924645, 0.5622998, 0.6168624, 0.6462852, 0.6909401, 0.6967381, 0.6595205, 0.6466, 0.6038767, 0.5590338, 0.4988958, 0.4386576, 0.3848137,
   0.3466314, 0.3037684, 0.2607205, 0.2306, 0.1951548, 0.1771862, 0.1537548, 0.1367684 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,Graph_fx3001,Graph_fy3001,Graph_felx3001,Graph_fehx3001,Graph_fely3001,Graph_fehy3001);
   grae->SetName("");
   grae->SetTitle("Expected #pm 2#sigma");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#bab7d9");
   grae->SetFillColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Expected #pm 2#sigma",100,0,1.32);
   Graph_Graph3001->SetMinimum(0.000270054);
   Graph_Graph3001->SetMaximum(1.09997);
   Graph_Graph3001->SetDirectory(nullptr);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   multigraph->Add(grae,"3");
   
   Double_t Graph_fx3002[25] = { 0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8,
   0.85, 0.9, 0.95, 1, 1.05, 1.1, 1.15, 1.2 };
   Double_t Graph_fy3002[25] = { 1, 0.6701518, 0.607193, 0.539251, 0.4767314, 0.3991693, 0.3389517, 0.2921292, 0.2328431, 0.1860186, 0.1591, 0.1282, 0.0970097, 0.07990799, 0.0648, 0.05190519, 0.0391,
   0.02980894, 0.0271, 0.028, 0.0205, 0.0169, 0.01470147, 0.0109, 0.00780156 };
   Double_t Graph_felx3002[25] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph_fely3002[25] = { 0.7676943, 0.2565598, 0.2370876, 0.2237988, 0.2344376, 0.2074159, 0.1846449, 0.1700565, 0.1434863, 0.1176512, 0.1068, 0.09013947, 0.06820682, 0.05540554, 0.0481, 0.03870387, 0.0292,
   0.02310693, 0.021, 0.0192, 0.0161, 0.0121, 0.01114058, 0.0079, 0.0065013 };
   Double_t Graph_fehx3002[25] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph_fehy3002[25] = { 0, 0.2101136, 0.2612438, 0.3022429, 0.3324159, 0.3545125, 0.3488941, 0.3323727, 0.3090131, 0.2929293, 0.2458, 0.2180184, 0.1944589, 0.1716172, 0.1431, 0.1247125, 0.1045579,
   0.08772632, 0.0743, 0.0674, 0.0577, 0.04707893, 0.04290429, 0.03417893, 0.030006 };
   grae = new TGraphAsymmErrors(25,Graph_fx3002,Graph_fy3002,Graph_felx3002,Graph_fehx3002,Graph_fely3002,Graph_fehy3002);
   grae->SetName("");
   grae->SetTitle("Expected #pm 1#sigma");

   ci = TColor::GetColor("#9999cc");
   grae->SetFillColor(ci);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Expected #pm 1#sigma",100,0,1.32);
   Graph_Graph3002->SetMinimum(0.001170234);
   Graph_Graph3002->SetMaximum(1.09987);
   Graph_Graph3002->SetDirectory(nullptr);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetLineWidth(2);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3002->GetYaxis()->SetTitleFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3002);
   
   multigraph->Add(grae,"3");
   
   Double_t clone_fx1[25] = { 0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8,
   0.85, 0.9, 0.95, 1, 1.05, 1.1, 1.15, 1.2 };
   Double_t clone_fy1[25] = { 1, 0.6701518, 0.607193, 0.539251, 0.4767314, 0.3991693, 0.3389517, 0.2921292, 0.2328431, 0.1860186, 0.1591, 0.1282, 0.0970097, 0.07990799, 0.0648, 0.05190519, 0.0391,
   0.02980894, 0.0271, 0.028, 0.0205, 0.0169, 0.01470147, 0.0109, 0.00780156 };
   TGraph *graph = new TGraph(25,clone_fx1,clone_fy1);
   graph->SetName("clone");
   graph->SetTitle("Expected median");
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_clone1 = new TH1F("Graph_clone1","Expected median",100,0,1.32);
   Graph_clone1->SetMinimum(0);
   Graph_clone1->SetMaximum(1);
   Graph_clone1->SetDirectory(nullptr);
   Graph_clone1->SetStats(0);
   Graph_clone1->SetLineWidth(2);
   Graph_clone1->SetMarkerStyle(20);
   Graph_clone1->GetXaxis()->SetTitle("BF#times10^{5}");
   Graph_clone1->GetXaxis()->SetRange(1,76);
   Graph_clone1->GetXaxis()->SetNdivisions(505);
   Graph_clone1->GetXaxis()->SetLabelFont(132);
   Graph_clone1->GetXaxis()->SetLabelOffset(0.01);
   Graph_clone1->GetXaxis()->SetLabelSize(0.06);
   Graph_clone1->GetXaxis()->SetTitleSize(0.072);
   Graph_clone1->GetXaxis()->SetTitleOffset(0.95);
   Graph_clone1->GetXaxis()->SetTitleFont(132);
   Graph_clone1->GetYaxis()->SetTitle("#it{p}-value");
   Graph_clone1->GetYaxis()->SetLabelFont(132);
   Graph_clone1->GetYaxis()->SetLabelOffset(0.01);
   Graph_clone1->GetYaxis()->SetLabelSize(0.06);
   Graph_clone1->GetYaxis()->SetTitleSize(0.072);
   Graph_clone1->GetYaxis()->SetTitleOffset(0.95);
   Graph_clone1->GetYaxis()->SetTitleFont(132);
   Graph_clone1->GetZaxis()->SetLabelFont(132);
   Graph_clone1->GetZaxis()->SetLabelSize(0.06);
   Graph_clone1->GetZaxis()->SetTitleSize(0.072);
   Graph_clone1->GetZaxis()->SetTitleOffset(1.2);
   Graph_clone1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_clone1);
   
   multigraph->Add(graph,"L");
   
   Double_t Graph_fx2[26] = { 0, 0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4, 0.4091304, 0.45, 0.5, 0.55, 0.6, 0.65, 0.7, 0.75,
   0.8, 0.85, 0.9, 0.95, 1, 1.05, 1.1, 1.15, 1.2 };
   Double_t Graph_fy2[26] = { 0.257603, 0.3324332, 0.5609122, 0.6854371, 0.7564269, 0.7959184, 0.7671767, 0.8015603, 0.9431943, 1, 0.9167834, 0.7850495, 0.6635, 0.5438088, 0.4425, 0.369537, 0.2863286,
   0.2265906, 0.1814, 0.1319264, 0.1088218, 0.08541708, 0.0625125, 0.0430086, 0.03390339, 0.02170434 };
   graph = new TGraph(26,Graph_fx2,Graph_fy2);
   graph->SetName("");
   graph->SetTitle("");

   ci = TColor::GetColor("#105f47");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","",100,0,1.32);
   Graph_Graph2->SetMinimum(0);
   Graph_Graph2->SetMaximum(1);
   Graph_Graph2->SetDirectory(nullptr);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetTitle("#it{#Beta(#phi#mu^{+}#tau^{#minus})}#times10^{5}");
   Graph_Graph2->GetXaxis()->SetRange(1,91);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetTitle("#it{p}-value");
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   multigraph->Add(graph,"L");
   multigraph->Draw("A");
   multigraph->GetXaxis()->SetLimits(-0.06, 1.26);
   multigraph->GetXaxis()->SetTitle("#it{#Beta(#phi#mu^{+}#tau^{#minus})}#times10^{5}");
   multigraph->GetXaxis()->SetRange(5,96);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#it{p}-value");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   TLine *line = new TLine(0,0.1,1.2,0.1);

   ci = TColor::GetColor("#7f3b08");
   line->SetLineColor(ci);
   line->SetLineStyle(5);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(0.9688461,0,0.9688461,1);

   ci = TColor::GetColor("#7f3b08");
   line->SetLineColor(ci);
   line->SetLineStyle(5);
   line->SetLineWidth(3);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.68,0.84,0.92,0.94,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb 9 fb^{-1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.68,0.52,0.92,0.84,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Observed","L");

   ci = TColor::GetColor("#105f47");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("TLine","90% CL limit","L");

   ci = TColor::GetColor("#7f3b08");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("clone","Expected median","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("","Exp. #pm 1#sigma","F");

   ci = TColor::GetColor("#9999cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("","Exp. #pm 2#sigma","F");

   ci = TColor::GetColor("#bab7d9");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1F *exp_copy__1 = new TH1F("exp_copy__1"," exp",100,-0.06,1.26);
   exp_copy__1->SetMinimum(0);
   exp_copy__1->SetMaximum(1);
   exp_copy__1->SetDirectory(nullptr);
   exp_copy__1->SetStats(0);
   exp_copy__1->SetLineWidth(2);
   exp_copy__1->SetMarkerStyle(20);
   exp_copy__1->GetXaxis()->SetTitle("#it{#Beta(#phi#mu^{+}#tau^{#minus})}#times10^{5}");
   exp_copy__1->GetXaxis()->SetRange(5,96);
   exp_copy__1->GetXaxis()->SetNdivisions(505);
   exp_copy__1->GetXaxis()->SetLabelFont(132);
   exp_copy__1->GetXaxis()->SetLabelOffset(0.01);
   exp_copy__1->GetXaxis()->SetLabelSize(0.06);
   exp_copy__1->GetXaxis()->SetTitleSize(0.072);
   exp_copy__1->GetXaxis()->SetTitleOffset(0.95);
   exp_copy__1->GetXaxis()->SetTitleFont(132);
   exp_copy__1->GetYaxis()->SetTitle("#it{p}-value");
   exp_copy__1->GetYaxis()->SetLabelFont(132);
   exp_copy__1->GetYaxis()->SetLabelOffset(0.01);
   exp_copy__1->GetYaxis()->SetLabelSize(0.06);
   exp_copy__1->GetYaxis()->SetTitleSize(0.072);
   exp_copy__1->GetYaxis()->SetTitleOffset(0.95);
   exp_copy__1->GetYaxis()->SetTitleFont(132);
   exp_copy__1->GetZaxis()->SetLabelFont(132);
   exp_copy__1->GetZaxis()->SetLabelSize(0.06);
   exp_copy__1->GetZaxis()->SetTitleSize(0.072);
   exp_copy__1->GetZaxis()->SetTitleOffset(1.2);
   exp_copy__1->GetZaxis()->SetTitleFont(132);
   exp_copy__1->Draw("sameaxis");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()

